The four-loop quark-to-quark splitting function in QCD

The scale evolution of parton distributions is governed by splitting functions. We compute the four-loop pure-singlet contribution to the quark-to-quark splitting function in perturbative QCD. Together with the known non-singlet contribution, our result completes the quark-to-quark splitting function at this order. We confirm previous partial results and obtain, for the first time, a fully analytic expression valid for all momentum fractions. We examine its behavior at small momentum fractions and provide precise numerical representations suitable for parton evolution.

==> anc/Gqq3PS.m <==
((1 + (-1)^n)*color[cf*nf^3]*(-64/(81*(-1 + n)) + 32/(9*n^5) - 464/(27*n^4) + 
    2336/(81*n^3) - 1888/(81*n^2) + 832/(81*n) + 352/(9*(1 + n)^5) - 
    1648/(27*(1 + n)^4) - 32/(3*(1 + n)^3) + 6880/(81*(1 + n)^2) - 
    6592/(81*(1 + n)) + 512/(27*(2 + n)^4) - 2816/(81*(2 + n)^3) + 
    128/(9*(2 + n)^2) + 5824/(81*(2 + n)) + 
    (-128/(81*(-1 + n)) + 64/(9*n^4) - 928/(27*n^3) + 3136/(81*n^2) - 
      3008/(81*n) + 320/(9*(1 + n)^4) - 1184/(27*(1 + n)^3) - 
      3200/(81*(1 + n)^2) + 7232/(81*(1 + n)) + 512/(27*(2 + n)^3) - 
      2816/(81*(2 + n)^2) - 4096/(81*(2 + n)))*S[1, n] + 
    (256/(27*(-1 + n)) + 128/(9*n^3) - 832/(27*n^2) + 704/(27*n) + 
      256/(9*(1 + n)^3) - 256/(27*(1 + n)^2) - 1088/(27*(1 + n)) + 
      512/(27*(2 + n)^2) + 128/(27*(2 + n)))*S[1, 1, n] + 
    (-256/(27*(-1 + n)) + 128/(9*n^2) - 64/(9*n) + 128/(9*(1 + n)^2) + 
      64/(9*(1 + n)) + 256/(27*(2 + n)))*S[1, 1, 1, n] + 
    (128/(9*(-1 + n)) - 64/(3*n^2) + 32/(3*n) - 64/(3*(1 + n)^2) - 
      32/(3*(1 + n)) - 128/(9*(2 + n)))*zeta[3]))/2 + 
 ((1 + (-1)^n)*color[cf^2*nf^2]*(-150272/(729*(-1 + n)^2) + 
    3499648/(2187*(-1 + n)) - 320/n^7 + 256/n^6 - 15232/(9*n^5) + 
    17048/(27*n^4) - 208864/(81*n^3) - 75598/(81*n^2) - 43195/(81*n) - 
    320/(1 + n)^7 - 6112/(9*(1 + n)^6) + 7744/(9*(1 + n)^5) + 
    42848/(81*(1 + n)^4) - 99424/(81*(1 + n)^3) - 121426/(81*(1 + n)^2) + 
    9187/(9*(1 + n)) - 8192/(27*(2 + n)^5) - 54784/(81*(2 + n)^4) - 
    41600/(27*(2 + n)^3) - 1494080/(729*(2 + n)^2) - 4565824/(2187*(2 + n)) + 
    (-512/(27*(-1 + n)^2) + 5632/(81*(-1 + n)) - 256/(3*n^3) + 256/(3*n^2) - 
      1024/(3*n) + 256/(3*(1 + n)^3) + 256/(3*(1 + n)^2) + 1024/(3*(1 + n)) - 
      512/(27*(2 + n)^2) - 5632/(81*(2 + n)))*S[-3, n] + 
    (-5888/(81*(-1 + n)^2) + 2944/(9*(-1 + n)) - 896/(3*n^4) + 896/(3*n^3) - 
      1120/n^2 + 896/n + 128/(1 + n)^4 + 128/(1 + n)^3 - 1952/(3*(1 + n)^2) - 
      1984/(3*(1 + n)) - 2048/(27*(2 + n)^3) - 21760/(81*(2 + n)^2) - 
      5056/(9*(2 + n)))*S[-2, n] + (-11000/(27*(-1 + n)) - 224/(9*n^5) + 
      11680/(27*n^4) - 6184/(81*n^3) + 79168/(81*n^2) - 36740/(81*n) - 
      1504/(3*(1 + n)^5) + 1504/(3*(1 + n)^4) - 2072/(27*(1 + n)^3) + 
      3928/(27*(1 + n)^2) + 30460/(81*(1 + n)) - 2048/(9*(2 + n)^4) + 
      10240/(27*(2 + n)^3) + 23488/(81*(2 + n)^2) + 39280/(81*(2 + n)))*
     S[1, n] + (-43120/(243*(-1 + n)) + 640/(9*n^4) + 5728/(27*n^3) + 
      14432/(81*n^2) + 8408/(81*n) - 320/(9*(1 + n)^4) + 
      1184/(27*(1 + n)^3) + 35072/(81*(1 + n)^2) - 36392/(81*(1 + n)) + 
      2048/(9*(2 + n)^2) + 127072/(243*(2 + n)))*S[2, n] + 
    (256/(27*(-1 + n)^2) - 256/(81*(-1 + n)) + 1216/(9*n^3) - 5216/(27*n^2) + 
      9184/(27*n) + 704/(9*(1 + n)^3) - 2528/(27*(1 + n)^2) - 
      10720/(27*(1 + n)) + 2560/(27*(2 + n)^2) + 4864/(81*(2 + n)))*S[3, n] + 
    (-1024/(27*(-1 + n)) + 512/(9*n^2) - 256/(9*n) + 512/(9*(1 + n)^2) + 
      256/(9*(1 + n)) + 1024/(27*(2 + n)))*S[4, n] + 
    (66544/(243*(-1 + n)) - 2144/(9*n^4) + 352/(3*n^3) - 59480/(81*n^2) + 
      42784/(81*n) - 1088/(3*(1 + n)^4) + 1664/(9*(1 + n)^3) - 
      25856/(81*(1 + n)^2) - 40624/(81*(1 + n)) - 2048/(9*(2 + n)^3) - 
      2048/(27*(2 + n)^2) - 73024/(243*(2 + n)))*S[1, 1, n] + 
    (10048/(81*(-1 + n)) - 1088/(9*n^3) - 1856/(27*n^2) - 2672/(27*n) - 
      896/(9*(1 + n)^3) - 6368/(27*(1 + n)^2) + 6512/(27*(1 + n)) - 
      1024/(9*(2 + n)^2) - 21568/(81*(2 + n)))*S[1, 2, n] + 
    (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 256/(9*(1 + n)^2) + 
      128/(9*(1 + n)) + 512/(27*(2 + n)))*S[1, 3, n] + 
    (4544/(81*(-1 + n)) - 1088/(9*n^3) + 896/(27*n^2) - 3664/(27*n) - 
      128/(1 + n)^3 - 3232/(27*(1 + n)^2) + 6736/(27*(1 + n)) - 
      1024/(9*(2 + n)^2) - 13760/(81*(2 + n)))*S[2, 1, n] + 
    (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 64/(9*(1 + n)^2) - 
      32/(9*(1 + n)) - 128/(27*(2 + n)))*S[2, 2, n] + 
    (-256/(27*(-1 + n)) + 128/(9*n^2) - 64/(9*n) + 128/(9*(1 + n)^2) + 
      64/(9*(1 + n)) + 256/(27*(2 + n)))*S[3, 1, n] + 
    (-1472/(9*(-1 + n)) + 32/(9*n^3) + 736/(3*n^2) - 248/(3*n) - 
      224/(3*(1 + n)^3) + 2528/(9*(1 + n)^2) + 104/(9*(1 + n)) + 
      704/(3*(2 + n)))*S[1, 1, 1, n] + (-128/(9*(-1 + n)) + 64/(3*n^2) - 
      32/(3*n) + 64/(3*(1 + n)^2) + 32/(3*(1 + n)) + 128/(9*(2 + n)))*
     S[1, 1, 2, n] + (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 
      64/(9*(1 + n)^2) - 32/(9*(1 + n)) - 128/(27*(2 + n)))*S[1, 2, 1, n] + 
    (896/(27*(-1 + n)) - 448/(9*n^2) + 224/(9*n) - 448/(9*(1 + n)^2) - 
      224/(9*(1 + n)) - 896/(27*(2 + n)))*S[2, 1, 1, n] + 
    (1408/(27*(-1 + n)) - 704/(9*n^2) + 352/(9*n) - 704/(9*(1 + n)^2) - 
      352/(9*(1 + n)) - 1408/(27*(2 + n)))*S[1, 1, 1, 1, n] + 
    (-512/(9*(-1 + n)^2) + 128/(3*(-1 + n)) - 704/(3*n^3) + 4640/(9*n^2) - 
      10720/(9*n) + 320/(1 + n)^3 + 5984/(9*(1 + n)^2) + 9184/(9*(1 + n)) + 
      256/(9*(2 + n)^2) + 128/(2 + n) + (-256/(9*(-1 + n)) + 128/(3*n^2) - 
        64/(3*n) + 128/(3*(1 + n)^2) + 64/(3*(1 + n)) + 256/(9*(2 + n)))*
       S[1, n])*zeta[3] + (5*(128/(3*(-1 + n)) - 64/n^2 + 32/n - 
       64/(1 + n)^2 - 32/(1 + n) - 128/(3*(2 + n)))*zeta[4])/2))/2 + 
 ((1 + (-1)^n)*color[ca*cf*nf^2]*(16/(27*(-2 + n)) + 
    117376/(729*(-1 + n)^2) - 1776764/(2187*(-1 + n)) + 288/n^5 + 320/n^4 + 
    2392/(9*n^3) + 9424/(9*n^2) + 15964/(81*n) + 2624/(9*(1 + n)^6) - 
    1376/(3*(1 + n)^5) + 6464/(81*(1 + n)^4) + 11720/(27*(1 + n)^3) + 
    10744/(81*(1 + n)^2) - 197072/(81*(1 + n)) - 11264/(27*(2 + n)^5) + 
    1792/(81*(2 + n)^4) + 173312/(81*(2 + n)^3) + 2009344/(729*(2 + n)^2) + 
    6665384/(2187*(2 + n)) + (256/(9*(-1 + n)) - 32/n^2 + 16/(3*n) - 
      32/(1 + n)^2 - 16/(3*(1 + n)) - 256/(9*(2 + n)))*S[-4, n] + 
    (256/(27*(-1 + n)^2) - 15488/(81*(-1 + n)) + 928/(9*n^3) + 368/(9*n^2) + 
      976/(3*n) - 160/(3*(1 + n)^3) + 1136/(9*(1 + n)^2) - 3568/(9*(1 + n)) + 
      1024/(27*(2 + n)^2) + 21248/(81*(2 + n)))*S[-3, n] + 
    (64/(81*(-2 + n)) + 2944/(81*(-1 + n)^2) - 82904/(243*(-1 + n)) + 
      1856/(9*n^4) + 1568/(27*n^3) + 64384/(81*n^2) - 46904/(81*n) - 
      640/(3*(1 + n)^4) + 1520/(27*(1 + n)^3) + 78640/(81*(1 + n)^2) - 
      6752/(81*(1 + n)) - 2048/(27*(2 + n)^3) + 38912/(81*(2 + n)^2) + 
      243680/(243*(2 + n)))*S[-2, n] + 
    (-14720/(243*(-1 + n)^2) + 233270/(729*(-1 + n)) - 608/(9*n^5) - 
      704/(27*n^4) + 23936/(81*n^3) - 84160/(81*n^2) + 8756/(9*n) + 
      512/(3*(1 + n)^5) - 6712/(27*(1 + n)^4) + 44200/(81*(1 + n)^3) - 
      15100/(81*(1 + n)^2) - 75674/(81*(1 + n)) - 512/(3*(2 + n)^4) - 
      18944/(27*(2 + n)^3) - 18112/(81*(2 + n)^2) - 261440/(729*(2 + n)))*
     S[1, n] + (-1280/(81*(-1 + n)^2) + 20180/(243*(-1 + n)) - 80/(9*n^4) - 
      56/(27*n^3) - 10856/(81*n^2) - 1760/(81*n) - 560/(9*(1 + n)^4) + 
      3424/(27*(1 + n)^3) + 568/(81*(1 + n)^2) - 14092/(81*(1 + n)) - 
      1024/(27*(2 + n)^3) + 9472/(81*(2 + n)^2) + 27376/(243*(2 + n)))*
     S[2, n] + (-256/(27*(-1 + n)^2) - 1216/(27*(-1 + n)) - 1168/(9*n^3) + 
      7768/(27*n^2) - 10424/(27*n) - 944/(9*(1 + n)^3) + 
      5032/(27*(1 + n)^2) + 11576/(27*(1 + n)) - 2560/(27*(2 + n)^2) + 
      64/(27*(2 + n)))*S[3, n] + (1280/(27*(-1 + n)) - 544/(9*n^2) + 
      176/(9*n) - 544/(9*(1 + n)^2) - 176/(9*(1 + n)) - 1280/(27*(2 + n)))*
     S[4, n] + (1088/(27*(-1 + n)) - 352/(9*n^2) - 16/(9*n) - 
      352/(9*(1 + n)^2) + 16/(9*(1 + n)) - 1088/(27*(2 + n)))*S[-3, 1, n] + 
    (512/(27*(-1 + n)) - 640/(9*n^2) + 704/(9*n) - 640/(9*(1 + n)^2) - 
      704/(9*(1 + n)) - 512/(27*(2 + n)))*S[-2, -2, n] + 
    (9088/(81*(-1 + n)) - 320/(3*n^3) + 1504/(27*n^2) - 5984/(27*n) - 
      832/(9*(1 + n)^3) - 2720/(27*(1 + n)^2) + 8672/(27*(1 + n)) - 
      256/(3*(2 + n)^2) - 17152/(81*(2 + n)))*S[-2, 1, n] + 
    (512/(27*(-1 + n)) - 64/(9*n^2) - 160/(9*n) - 64/(9*(1 + n)^2) + 
      160/(9*(1 + n)) - 512/(27*(2 + n)))*S[-2, 2, n] + 
    (128/(3*(-1 + n)) - 128/(3*n^2) - 128/(3*(1 + n)^2) - 128/(3*(2 + n)))*
     S[1, -3, n] + (-2944/(81*(-1 + n)) - 512/(3*n^3) + 6464/(27*n^2) - 
      6400/(27*n) - 2176/(9*(1 + n)^3) + 704/(27*(1 + n)^2) + 
      10624/(27*(1 + n)) - 1792/(9*(2 + n)^2) - 9728/(81*(2 + n)))*
     S[1, -2, n] + (-2944/(81*(-1 + n)^2) - 35584/(243*(-1 + n)) - 
      512/(9*n^4) - 800/(9*n^3) + 43952/(81*n^2) - 59824/(81*n) + 
      448/(9*(1 + n)^4) - 2144/(9*(1 + n)^3) + 40208/(81*(1 + n)^2) + 
      68608/(81*(1 + n)) + 512/(27*(2 + n)^3) - 18176/(81*(2 + n)^2) + 
      9232/(243*(2 + n)))*S[1, 1, n] + (-352/(3*(-1 + n)) + 64/(3*n^3) + 
      1040/(9*n^2) + 1072/(9*n) - 416/(3*(1 + n)^3) + 272/(3*(1 + n)^2) - 
      1088/(9*(1 + n)) - 128/(3*(2 + n)^2) + 1072/(9*(2 + n)))*S[1, 2, n] + 
    (128/(3*(-1 + n)) - 224/(3*n^2) + 48/n - 224/(3*(1 + n)^2) - 48/(1 + n) - 
      128/(3*(2 + n)))*S[1, 3, n] + (-128/(9*(-1 + n)) + 64/(3*n^2) - 
      32/(3*n) + 64/(3*(1 + n)^2) + 32/(3*(1 + n)) + 128/(9*(2 + n)))*
     S[2, -2, n] + (-256/(27*(-1 + n)^2) + 1952/(81*(-1 + n)) - 64/(9*n^3) - 
      176/(27*n^2) - 464/(27*n) - 32/(9*(1 + n)^3) - 1232/(27*(1 + n)^2) + 
      2048/(27*(1 + n)) - 128/(3*(2 + n)^2) - 6704/(81*(2 + n)))*S[2, 1, n] + 
    (-512/(27*(-1 + n)) + 256/(9*n^2) - 128/(9*n) + 256/(9*(1 + n)^2) + 
      128/(9*(1 + n)) + 512/(27*(2 + n)))*S[2, 2, n] + 
    (320/(9*(-1 + n)) - 160/(3*n^2) + 80/(3*n) - 160/(3*(1 + n)^2) - 
      80/(3*(1 + n)) - 320/(9*(2 + n)))*S[3, 1, n] + 
    (-896/(27*(-1 + n)) - 320/(9*n^2) + 928/(9*n) - 320/(9*(1 + n)^2) - 
      928/(9*(1 + n)) + 896/(27*(2 + n)))*S[-2, 1, 1, n] + 
    (512/(27*(-1 + n)) - 640/(9*n^2) + 704/(9*n) - 640/(9*(1 + n)^2) - 
      704/(9*(1 + n)) - 512/(27*(2 + n)))*S[1, -2, 1, n] + 
    (2816/(27*(-1 + n)) - 1408/(9*n^2) + 704/(9*n) - 1408/(9*(1 + n)^2) - 
      704/(9*(1 + n)) - 2816/(27*(2 + n)))*S[1, 1, -2, n] + 
    (1408/(27*(-1 + n)^2) + 10784/(81*(-1 + n)) - 832/(9*n^3) - 
      1664/(9*n^2) + 512/(9*n) + 64/(9*(1 + n)^3) - 2336/(9*(1 + n)^2) + 
      128/(9*(1 + n)) - 16544/(81*(2 + n)))*S[1, 1, 1, n] + 
    (1856/(27*(-1 + n)) - 928/(9*n^2) + 464/(9*n) - 928/(9*(1 + n)^2) - 
      464/(9*(1 + n)) - 1856/(27*(2 + n)))*S[1, 1, 2, n] + 
    (320/(9*(-1 + n)) - 160/(3*n^2) + 80/(3*n) - 160/(3*(1 + n)^2) - 
      80/(3*(1 + n)) - 320/(9*(2 + n)))*S[1, 2, 1, n] + 
    (128/(27*(-1 + n)) - 64/(9*n^2) + 32/(9*n) - 64/(9*(1 + n)^2) - 
      32/(9*(1 + n)) - 128/(27*(2 + n)))*S[2, 1, 1, n] + 
    (-1408/(27*(-1 + n)) + 704/(9*n^2) - 352/(9*n) + 704/(9*(1 + n)^2) + 
      352/(9*(1 + n)) + 1408/(27*(2 + n)))*S[1, 1, 1, 1, n] + 
    (512/(9*(-1 + n)^2) - 1216/(27*(-1 + n)) + 704/(3*n^3) - 1664/(3*n^2) + 
      4000/(3*n) - 448/(1 + n)^3 - 672/(1 + n)^2 - 3776/(3*(1 + n)) - 
      256/(9*(2 + n)^2) - 800/(27*(2 + n)))*zeta[3] + 
    (5*(-128/(3*(-1 + n)) + 64/n^2 - 32/n + 64/(1 + n)^2 + 32/(1 + n) + 
       128/(3*(2 + n)))*zeta[4])/2))/2 + 
 ((1 + (-1)^n)*color[ca^2*cf*nf]*(-32/(27*(-2 + n)) + 640/n^7 + 
    2176/(3*n^6) + 640/(1 + n)^7 - 2144/(9*(1 + n)^6) + 10240/(3*(2 + n)^6) + 
    123904/(9*(2 + n)^5) + (16/9 + 3968/(9*(-1 + n)) - 1712/(3*n^2) + 
      1528/(9*n) - 1712/(3*(1 + n)^2) - 1528/(9*(1 + n)) - 3968/(9*(2 + n)))*
     S[-5, n] + (1408/(3*(-1 + n)^2) - 17792/(27*(-1 + n)) - 544/n^3 + 
      1032/n^2 - 1528/(3*n) - 416/(3*(1 + n)^3) + 1016/(3*(1 + n)^2) + 
      3800/(3*(1 + n)) - 640/(9*(2 + n)^2) - 2656/(27*(2 + n)))*S[-4, n] + 
    (384/(-1 + n)^2 - 23552/(27*(-1 + n)) + 400/(3*n^3) - 464/(9*n^2) + 
      20872/(9*n) - 2704/(3*(1 + n)^3) - 4400/(9*(1 + n)^2) - 
      16936/(9*(1 + n)) - 128/(2 + n)^2 + 11744/(27*(2 + n)))*S[4, n] + 
    (-16/9 + 256/(-1 + n) - 1424/(3*n^2) + 3176/(9*n) - 1424/(3*(1 + n)^2) - 
      3176/(9*(1 + n)) - 256/(2 + n))*S[5, n] - (512*(-3460 + 9*S[1, 1, n]))/
     (81*(2 + n)^4) + (8*(1709 + 312*S[1, 1, n]))/(9*n^5) + 
    (8*(1639 + 420*S[1, 1, n]))/(9*(1 + n)^5) + 
    (64*(10487 - 264*S[-2, 1, n] + 120*S[1, -2, n] + 44*S[1, 1, n] + 
       162*S[1, 2, n] - 6*S[2, 1, n] - 126*S[1, 1, 1, n]))/(27*(2 + n)^3) + 
    (4*(18227 + 7560*S[-2, 1, n] + 10584*S[1, -2, n] + 3462*S[1, 1, n] + 
       1728*S[1, 2, n] - 288*S[2, 1, n] + 144*S[1, 1, 1, n]))/(27*n^4) - 
    (128*(1232 + 144*S[1, 1, n] - 108*S[1, 2, n] - 108*S[2, 1, n] + 
       351*S[1, 1, 1, n]))/(243*(-1 + n)^3) + 
    (4*(-7037 - 8856*S[-2, 1, n] - 10584*S[1, -2, n] + 2448*S[1, 1, n] - 
       5832*S[1, 2, n] - 864*S[2, 1, n] + 7344*S[1, 1, 1, n]))/
     (81*(1 + n)^4) + (32*(3*S[-4, 2, n] + 3*S[-3, -3, n] - 3*S[-3, 3, n] + 
       3*S[-2, -4, n] + S[-2, -3, n] - 3*S[-2, 4, n] - S[3, -2, n] + 
       3*S[4, -2, n] + S[4, 1, n] - 6*S[-4, 1, 1, n] - 6*S[-3, 1, -2, n] - 
       6*S[-2, -2, -2, n] - 2*S[-2, -2, 1, n] - 6*S[-2, 1, -3, n] + 
       6*S[-2, 1, 3, n] - 6*S[-2, 2, -2, n] + 6*S[-2, 3, 1, n] + 
       12*S[-2, 1, 1, -2, n]))/9 + 
    (8*(48644 + 12096*S[-3, 1, n] + 13608*S[-2, -2, n] - 5850*S[-2, 1, n] + 
       2160*S[-2, 2, n] + 14472*S[1, -3, n] - 3366*S[1, -2, n] + 
       1620*S[1, 1, n] - 324*S[1, 2, n] + 3456*S[2, -2, n] + 963*S[2, 1, n] - 
       324*S[2, 2, n] - 1404*S[3, 1, n] + 3240*S[-2, 1, 1, n] - 
       12312*S[1, -2, 1, n] + 2808*S[1, 1, -2, n] + 3096*S[1, 1, 1, n] + 
       2484*S[1, 1, 2, n] + 1296*S[1, 2, 1, n] + 540*S[2, 1, 1, n] - 
       2160*S[1, 1, 1, 1, n]))/(81*n^3) + 
    (32*(242978 + 2808*S[-3, 1, n] + 4536*S[-2, -2, n] - 1620*S[-2, 1, n] + 
       540*S[-2, 2, n] + 8046*S[1, -3, n] + 16200*S[1, -2, n] + 
       11910*S[1, 1, n] + 11169*S[1, 2, n] - 324*S[1, 3, n] + 
       4104*S[2, -2, n] + 3645*S[2, 1, n] + 2376*S[2, 2, n] + 
       1350*S[3, 1, n] + 756*S[-2, 1, 1, n] - 7236*S[1, -2, 1, n] - 
       3024*S[1, 1, -2, n] - 5976*S[1, 1, 1, n] - 324*S[1, 1, 2, n] - 
       702*S[1, 2, 1, n] - 702*S[2, 1, 1, n] - 1080*S[1, 1, 1, 1, n]))/
     (243*(2 + n)^2) + (16*(412 - 144*S[-3, 1, n] - 396*S[-2, -2, n] + 
       114*S[-2, 1, n] + 216*S[-2, 2, n] + 36*S[1, -3, n] + 96*S[1, -2, n] - 
       87*S[1, 1, n] + 1305*S[1, 2, n] - 216*S[1, 3, n] + 432*S[2, -2, n] + 
       753*S[2, 1, n] + 558*S[2, 2, n] + 1386*S[3, 1, n] - 
       540*S[-2, 1, 1, n] - 252*S[1, -2, 1, n] - 1044*S[1, 1, -2, n] + 
       132*S[1, 1, 1, n] - 126*S[1, 1, 2, n] - 180*S[1, 2, 1, n] - 
       306*S[2, 1, 1, n] - 360*S[1, 1, 1, 1, n]))/(27*(1 + n)^3) + 
    (16*(137008 - 16200*S[-3, 1, n] - 2592*S[-2, -2, n] - 22248*S[-2, 1, n] - 
       9072*S[-2, 2, n] + 5832*S[1, -3, n] - 1080*S[1, -2, n] + 
       26343*S[1, 1, n] + 7182*S[1, 2, n] - 648*S[1, 3, n] + 
       6480*S[2, -2, n] - 702*S[2, 1, n] + 4536*S[2, 2, n] - 
       12312*S[3, 1, n] + 4536*S[-2, 1, 1, n] - 3240*S[1, -2, 1, n] - 
       13608*S[1, 1, -2, n] - 15660*S[1, 1, 1, n] - 10368*S[1, 1, 2, n] - 
       6480*S[1, 2, 1, n] - 1296*S[2, 1, 1, n] + 6480*S[1, 1, 1, 1, n]))/
     (729*(-1 + n)^2) + (2*(41401436 + 388800*S[-4, 1, n] + 
       528768*S[-3, -2, n] + 1417824*S[-3, 1, n] + 163296*S[-3, 2, n] + 
       559872*S[-2, -3, n] + 1380240*S[-2, -2, n] + 665604*S[-2, 1, n] + 
       343440*S[-2, 2, n] + 248832*S[-2, 3, n] + 575424*S[1, -4, n] + 
       2545020*S[1, -3, n] + 2619432*S[1, -2, n] + 2091663*S[1, 1, n] + 
       1289520*S[1, 2, n] + 4536*S[1, 3, n] - 171072*S[1, 4, n] + 
       326592*S[2, -3, n] + 802872*S[2, -2, n] + 640494*S[2, 1, n] + 
       189864*S[2, 2, n] + 451008*S[3, -2, n] + 200556*S[3, 1, n] + 
       46656*S[3, 2, n] + 194400*S[4, 1, n] + 62208*S[-3, 1, 1, n] - 
       31104*S[-2, -2, 1, n] - 279936*S[-2, 1, -2, n] + 
       12960*S[-2, 1, 1, n] + 171072*S[-2, 1, 2, n] - 15552*S[-2, 2, 1, n] - 
       544320*S[1, -3, 1, n] - 31104*S[1, -2, -2, n] - 
       2008800*S[1, -2, 1, n] - 217728*S[1, -2, 2, n] + 
       295488*S[1, 1, -3, n] + 429624*S[1, 1, -2, n] - 352188*S[1, 1, 1, n] + 
       779544*S[1, 1, 2, n] + 186624*S[1, 1, 3, n] + 342144*S[1, 2, -2, n] + 
       403380*S[1, 2, 1, n] + 357696*S[1, 2, 2, n] + 233280*S[1, 3, 1, n] - 
       326592*S[2, -2, 1, n] + 233280*S[2, 1, -2, n] + 123444*S[2, 1, 1, n] + 
       295488*S[2, 1, 2, n] + 93312*S[2, 2, 1, n] + 15552*S[3, 1, 1, n] - 
       155520*S[-2, 1, 1, 1, n] + 31104*S[1, -2, 1, 1, n] - 
       124416*S[1, 1, -2, 1, n] - 528768*S[1, 1, 1, -2, n] - 
       702432*S[1, 1, 1, 1, n] - 326592*S[1, 1, 1, 2, n] - 
       264384*S[1, 1, 2, 1, n] - 171072*S[1, 2, 1, 1, n] - 
       108864*S[2, 1, 1, 1, n]))/(2187*(2 + n)) - 
    (2*(-526853 + 5616*S[-4, 1, n] + 864*S[-4, 2, n] + 864*S[-3, -3, n] + 
       28296*S[-3, -2, n] - 66276*S[-3, 1, n] - 648*S[-3, 2, n] - 
       864*S[-3, 3, n] + 864*S[-2, -4, n] + 16272*S[-2, -3, n] - 
       123840*S[-2, -2, n] + 35772*S[-2, 1, n] - 2664*S[-2, 2, n] + 
       10800*S[-2, 3, n] - 864*S[-2, 4, n] + 2376*S[1, -4, n] - 
       131112*S[1, -3, n] - 21552*S[1, -2, n] - 143135*S[1, 1, n] + 
       2556*S[1, 2, n] + 6156*S[1, 3, n] + 12744*S[1, 4, n] + 
       6480*S[2, -3, n] - 43416*S[2, -2, n] - 11262*S[2, 1, n] + 
       7524*S[2, 2, n] + 3240*S[2, 3, n] + 6624*S[3, -2, n] + 
       96120*S[3, 1, n] - 1296*S[3, 2, n] + 864*S[4, -2, n] + 
       4176*S[4, 1, n] - 1728*S[-4, 1, 1, n] - 1728*S[-3, 1, -2, n] + 
       12096*S[-3, 1, 1, n] - 1728*S[-2, -2, -2, n] - 4896*S[-2, -2, 1, n] - 
       1728*S[-2, 1, -3, n] - 5184*S[-2, 1, -2, n] - 21960*S[-2, 1, 1, n] + 
       4752*S[-2, 1, 2, n] + 1728*S[-2, 1, 3, n] - 1728*S[-2, 2, -2, n] - 
       432*S[-2, 2, 1, n] + 1728*S[-2, 3, 1, n] + 432*S[1, -3, 1, n] - 
       30672*S[1, -2, -2, n] + 83520*S[1, -2, 1, n] + 4320*S[1, -2, 2, n] + 
       13392*S[1, 1, -3, n] + 11376*S[1, 1, -2, n] + 26316*S[1, 1, 1, n] + 
       17964*S[1, 1, 2, n] - 1296*S[1, 1, 3, n] + 9504*S[1, 2, -2, n] + 
       10692*S[1, 2, 1, n] + 9936*S[1, 2, 2, n] + 7776*S[1, 3, 1, n] - 
       3888*S[2, -2, 1, n] + 6480*S[2, 1, -2, n] - 4392*S[2, 1, 1, n] + 
       8208*S[2, 1, 2, n] + 2592*S[2, 2, 1, n] + 5616*S[3, 1, 1, n] + 
       3456*S[-2, 1, 1, -2, n] - 4320*S[-2, 1, 1, 1, n] - 
       19872*S[1, -2, 1, 1, n] - 13824*S[1, 1, -2, 1, n] - 
       14688*S[1, 1, 1, -2, n] - 21672*S[1, 1, 1, 1, n] - 
       9072*S[1, 1, 1, 2, n] - 7344*S[1, 1, 2, 1, n] - 
       4752*S[1, 2, 1, 1, n] - 3024*S[2, 1, 1, 1, n]))/(81*n) + 
    (4*(101752 + 9072*S[-4, 1, n] + 19224*S[-3, -2, n] - 7308*S[-3, 1, n] + 
       2808*S[-3, 2, n] + 15120*S[-2, -3, n] - 14868*S[-2, -2, n] + 
       17844*S[-2, 1, n] - 504*S[-2, 2, n] + 8208*S[-2, 3, n] + 
       11448*S[1, -4, n] - 14850*S[1, -3, n] + 24024*S[1, -2, n] - 
       17921*S[1, 1, n] - 2286*S[1, 2, n] + 1080*S[1, 3, n] + 
       1080*S[1, 4, n] + 8208*S[2, -3, n] - 8964*S[2, -2, n] - 
       6870*S[2, 1, n] - 2196*S[2, 2, n] + 1080*S[2, 3, n] + 
       11232*S[3, -2, n] + 13770*S[3, 1, n] + 432*S[3, 2, n] + 
       4320*S[4, 1, n] + 5184*S[-3, 1, 1, n] - 864*S[-2, -2, 1, n] - 
       6912*S[-2, 1, -2, n] - 3816*S[-2, 1, 1, n] + 4752*S[-2, 1, 2, n] - 
       432*S[-2, 2, 1, n] - 9936*S[1, -3, 1, n] - 10800*S[1, -2, -2, n] + 
       9216*S[1, -2, 1, n] - 2592*S[1, -2, 2, n] + 9936*S[1, 1, -3, n] + 
       14940*S[1, 1, -2, n] + 2052*S[1, 1, 1, n] + 13212*S[1, 1, 2, n] + 
       3024*S[1, 1, 3, n] + 9504*S[1, 2, -2, n] + 6966*S[1, 2, 1, n] + 
       9936*S[1, 2, 2, n] + 6912*S[1, 3, 1, n] - 7344*S[2, -2, 1, n] + 
       6480*S[2, 1, -2, n] + 1926*S[2, 1, 1, n] + 8208*S[2, 1, 2, n] + 
       2592*S[2, 2, 1, n] + 2160*S[3, 1, 1, n] - 4320*S[-2, 1, 1, 1, n] - 
       6048*S[1, -2, 1, 1, n] - 6912*S[1, 1, -2, 1, n] - 
       14688*S[1, 1, 1, -2, n] - 8712*S[1, 1, 1, 1, n] - 
       9072*S[1, 1, 1, 2, n] - 7344*S[1, 1, 2, 1, n] - 
       4752*S[1, 2, 1, 1, n] - 3024*S[2, 1, 1, 1, n]))/(81*n^2) - 
    (4*(837465 - 2808*S[-4, 1, n] - 432*S[-4, 2, n] - 432*S[-3, -3, n] - 
       14148*S[-3, -2, n] + 50418*S[-3, 1, n] + 324*S[-3, 2, n] + 
       432*S[-3, 3, n] - 432*S[-2, -4, n] - 8136*S[-2, -3, n] + 
       73368*S[-2, -2, n] - 3936*S[-2, 1, n] + 7380*S[-2, 2, n] - 
       5400*S[-2, 3, n] + 432*S[-2, 4, n] - 1188*S[1, -4, n] + 
       90126*S[1, -3, n] + 56010*S[1, -2, n] + 99274*S[1, 1, n] + 
       24660*S[1, 2, n] - 3618*S[1, 3, n] - 6372*S[1, 4, n] - 
       3240*S[2, -3, n] + 31320*S[2, -2, n] + 17268*S[2, 1, n] + 
       450*S[2, 2, n] - 1620*S[2, 3, n] - 3312*S[3, -2, n] - 
       38610*S[3, 1, n] + 648*S[3, 2, n] - 432*S[4, -2, n] - 
       2088*S[4, 1, n] + 864*S[-4, 1, 1, n] + 864*S[-3, 1, -2, n] - 
       6048*S[-3, 1, 1, n] + 864*S[-2, -2, -2, n] + 2448*S[-2, -2, 1, n] + 
       864*S[-2, 1, -3, n] + 2592*S[-2, 1, -2, n] + 10980*S[-2, 1, 1, n] - 
       2376*S[-2, 1, 2, n] - 864*S[-2, 1, 3, n] + 864*S[-2, 2, -2, n] + 
       216*S[-2, 2, 1, n] - 864*S[-2, 3, 1, n] - 216*S[1, -3, 1, n] + 
       15336*S[1, -2, -2, n] - 62496*S[1, -2, 1, n] - 2160*S[1, -2, 2, n] - 
       6696*S[1, 1, -3, n] - 5364*S[1, 1, -2, n] - 18954*S[1, 1, 1, n] - 
       1314*S[1, 1, 2, n] + 648*S[1, 1, 3, n] - 4752*S[1, 2, -2, n] - 
       756*S[1, 2, 1, n] - 4968*S[1, 2, 2, n] - 3888*S[1, 3, 1, n] + 
       1944*S[2, -2, 1, n] - 3240*S[2, 1, -2, n] + 2898*S[2, 1, 1, n] - 
       4104*S[2, 1, 2, n] - 1296*S[2, 2, 1, n] - 2808*S[3, 1, 1, n] - 
       1728*S[-2, 1, 1, -2, n] + 2160*S[-2, 1, 1, 1, n] + 
       9936*S[1, -2, 1, 1, n] + 6912*S[1, 1, -2, 1, n] + 
       7344*S[1, 1, 1, -2, n] + 2196*S[1, 1, 1, 1, n] + 
       4536*S[1, 1, 1, 2, n] + 3672*S[1, 1, 2, 1, n] + 
       2376*S[1, 2, 1, 1, n] + 1512*S[2, 1, 1, 1, n]))/(81*(1 + n)) - 
    (4*(-114427 - 9072*S[-4, 1, n] - 19224*S[-3, -2, n] - 10188*S[-3, 1, n] - 
       2808*S[-3, 2, n] - 15120*S[-2, -3, n] + 2124*S[-2, -2, n] - 
       9672*S[-2, 1, n] - 4896*S[-2, 2, n] - 8208*S[-2, 3, n] - 
       11448*S[1, -4, n] - 10260*S[1, -3, n] + 4380*S[1, -2, n] + 
       14960*S[1, 1, n] + 162*S[1, 2, n] + 324*S[1, 3, n] - 1080*S[1, 4, n] - 
       8208*S[2, -3, n] - 648*S[2, -2, n] - 2130*S[2, 1, n] - 
       1800*S[2, 2, n] - 1080*S[2, 3, n] - 11232*S[3, -2, n] - 
       23328*S[3, 1, n] - 432*S[3, 2, n] - 4320*S[4, 1, n] - 
       5184*S[-3, 1, 1, n] + 864*S[-2, -2, 1, n] + 6912*S[-2, 1, -2, n] + 
       3816*S[-2, 1, 1, n] - 4752*S[-2, 1, 2, n] + 432*S[-2, 2, 1, n] + 
       9936*S[1, -3, 1, n] + 10800*S[1, -2, -2, n] + 11952*S[1, -2, 1, n] + 
       2592*S[1, -2, 2, n] - 9936*S[1, 1, -3, n] - 13320*S[1, 1, -2, n] - 
       15120*S[1, 1, 1, n] - 19800*S[1, 1, 2, n] - 3024*S[1, 1, 3, n] - 
       9504*S[1, 2, -2, n] - 11016*S[1, 2, 1, n] - 9936*S[1, 2, 2, n] - 
       6912*S[1, 3, 1, n] + 7344*S[2, -2, 1, n] - 6480*S[2, 1, -2, n] - 
       2304*S[2, 1, 1, n] - 8208*S[2, 1, 2, n] - 2592*S[2, 2, 1, n] - 
       2160*S[3, 1, 1, n] + 4320*S[-2, 1, 1, 1, n] + 6048*S[1, -2, 1, 1, n] + 
       6912*S[1, 1, -2, 1, n] + 14688*S[1, 1, 1, -2, n] + 
       17352*S[1, 1, 1, 1, n] + 9072*S[1, 1, 1, 2, n] + 
       7344*S[1, 1, 2, 1, n] + 4752*S[1, 2, 1, 1, n] + 
       3024*S[2, 1, 1, 1, n]))/(81*(1 + n)^2) + 
    (2*(-10402061 - 388800*S[-4, 1, n] - 528768*S[-3, -2, n] - 
       484704*S[-3, 1, n] - 163296*S[-3, 2, n] - 559872*S[-2, -3, n] - 
       762048*S[-2, -2, n] + 87696*S[-2, 1, n] - 16848*S[-2, 2, n] - 
       248832*S[-2, 3, n] - 575424*S[1, -4, n] - 1218240*S[1, -3, n] - 
       176796*S[1, -2, n] - 595512*S[1, 1, n] + 111132*S[1, 2, n] - 
       33696*S[1, 3, n] + 171072*S[1, 4, n] - 326592*S[2, -3, n] - 
       283824*S[2, -2, n] - 12096*S[2, 1, n] + 37584*S[2, 2, n] - 
       451008*S[3, -2, n] + 309744*S[3, 1, n] - 46656*S[3, 2, n] - 
       194400*S[4, 1, n] - 62208*S[-3, 1, 1, n] + 31104*S[-2, -2, 1, n] + 
       279936*S[-2, 1, -2, n] - 12960*S[-2, 1, 1, n] - 
       171072*S[-2, 1, 2, n] + 15552*S[-2, 2, 1, n] + 544320*S[1, -3, 1, n] + 
       31104*S[1, -2, -2, n] + 889056*S[1, -2, 1, n] + 
       217728*S[1, -2, 2, n] - 295488*S[1, 1, -3, n] - 
       412128*S[1, 1, -2, n] + 39204*S[1, 1, 1, n] - 365472*S[1, 1, 2, n] - 
       186624*S[1, 1, 3, n] - 342144*S[1, 2, -2, n] - 155520*S[1, 2, 1, n] - 
       357696*S[1, 2, 2, n] - 233280*S[1, 3, 1, n] + 326592*S[2, -2, 1, n] - 
       233280*S[2, 1, -2, n] - 85536*S[2, 1, 1, n] - 295488*S[2, 1, 2, n] - 
       93312*S[2, 2, 1, n] - 15552*S[3, 1, 1, n] + 155520*S[-2, 1, 1, 1, n] - 
       31104*S[1, -2, 1, 1, n] + 124416*S[1, 1, -2, 1, n] + 
       528768*S[1, 1, 1, -2, n] + 235872*S[1, 1, 1, 1, n] + 
       326592*S[1, 1, 1, 2, n] + 264384*S[1, 1, 2, 1, n] + 
       171072*S[1, 2, 1, 1, n] + 108864*S[2, 1, 1, 1, n]))/(2187*(-1 + n)) + 
    (-384/5 - 256/(5*(-1 + n)^2) + 832/(3*(-1 + n)) - 384/(5*n^3) - 192/n^2 - 
      256/n + 384/(5*(1 + n)^3) - 192/(1 + n)^2 + 256/(1 + n) - 
      256/(5*(2 + n)^2) - 832/(3*(2 + n)))*zeta[2]^2 + 
    (-512/(3*(-1 + n)^3) - 64/(9*(-1 + n)^2) - 1024/n^4 + 1408/(3*n^3) + 
      896/(1 + n)^4 + 2528/(3*(1 + n)^3) - 1280/(3*(2 + n)^3) - 
      19904/(9*(2 + n)^2) - 64*S[-2, 1, n] - 
      (8*(-5183 + 144*S[-2, 1, n] - 408*S[1, 1, n]))/(9*(1 + n)) + 
      (8*(-2357 + 144*S[-2, 1, n] - 408*S[1, 1, n]))/(9*n) + 
      (128*(-7 + 33*S[1, 1, n]))/(9*n^2) + (64*(-835 + 96*S[1, 1, n]))/
       (27*(2 + n)) + (16*(961 + 264*S[1, 1, n]))/(9*(1 + n)^2) - 
      (16*(899 + 384*S[1, 1, n]))/(27*(-1 + n)))*zeta[3] + 
    S[3, n]*(512/(9*(-1 + n)^3) + 6400/(27*(-1 + n)^2) - 5032/(9*(-1 + n)) + 
      2192/(3*n^4) + 3040/(9*n^3) + 5756/(27*n^2) + 86372/(27*n) - 
      3088/(3*(1 + n)^4) - 11104/(9*(1 + n)^3) - 34636/(27*(1 + n)^2) - 
      129428/(27*(1 + n)) + 4480/(9*(2 + n)^3) + 46528/(27*(2 + n)^2) + 
      19384/(9*(2 + n)) + (-16 + 32/n - 32/(1 + n))*zeta[3]) + 
    S[-3, n]*(8576/(9*(-1 + n)^2) - 44476/(27*(-1 + n)) - 512/n^4 + 
      5584/(3*n^3) - 8360/(9*n^2) + 46196/(9*n) - 1120/(3*(1 + n)^4) - 
      6496/(9*(1 + n)^3) - 4616/(9*(1 + n)^2) - 58084/(9*(1 + n)) + 
      3584/(3*(2 + n)^3) + 22336/(9*(2 + n)^2) + 80140/(27*(2 + n)) + 
      (32 - 64/n + 64/(1 + n))*zeta[3]) + 
    S[2, n]*(2048/(9*(-1 + n)^3) - 10400/(27*(-1 + n)^2) + 
      58880/(243*(-1 + n)) - 80/(3*n^5) + 2600/(9*n^4) - 11980/(27*n^3) + 
      127304/(81*n^2) - 178702/(81*n) - 1552/(3*(1 + n)^5) - 
      4816/(9*(1 + n)^4) + 4196/(27*(1 + n)^3) - 5980/(81*(1 + n)^2) + 
      104788/(81*(1 + n)) + 6656/(9*(2 + n)^4) + 48640/(27*(2 + n)^3) + 
      32672/(27*(2 + n)^2) + 162862/(243*(2 + n)) + 
      (1408/(9*(-1 + n)) - 896/(3*n^2) + 640/(3*n) - 896/(3*(1 + n)^2) - 
        640/(3*(1 + n)) - 1408/(9*(2 + n)))*zeta[3]) + 
    S[1, n]*(34432/(81*(-1 + n)^3) - 80480/(81*(-1 + n)^2) + 
      195407/(243*(-1 + n)) - 272/(3*n^6) + 10736/(9*n^5) - 34384/(27*n^4) + 
      84592/(81*n^3) + 43444/(27*n^2) - 658372/(81*n) + 2384/(3*(1 + n)^6) - 
      1240/(3*(1 + n)^5) + 58144/(27*(1 + n)^4) + 181748/(81*(1 + n)^3) + 
      22502/(9*(1 + n)^2) + 9209/(1 + n) - 512/(3*(2 + n)^5) + 
      17920/(27*(2 + n)^4) + 189376/(81*(2 + n)^3) - 26944/(81*(2 + n)^2) - 
      458078/(243*(2 + n)) + (352/5 + 256/(5*(-1 + n)) - 384/(5*n^2) + 
        192/(5*n) - 384/(5*(1 + n)^2) - 192/(5*(1 + n)) - 256/(5*(2 + n)))*
       zeta[2]^2 + (1280/(3*(-1 + n)^2) - 576/(-1 + n) + 544/n^3 - 
        4016/(3*n^2) + 11984/(3*n) - 160/(1 + n)^3 - 3920/(3*(1 + n)^2) - 
        11792/(3*(1 + n)) + 1664/(3*(2 + n)^2) + 512/(2 + n))*zeta[3] - 
      176*zeta[4]) + (192 - 48/n^2 + 136/n - 48/(1 + n)^2 - 136/(1 + n))*
     zeta[4] + S[-2, n]*(-128/(81*(-2 + n)) + 78304/(81*(-1 + n)^2) - 
      762088/(243*(-1 + n)) + 2336/(3*n^5) + 14800/(9*n^4) - 14192/(27*n^3) + 
      398672/(81*n^2) + 61328/(81*n) - 1504/(3*(1 + n)^5) - 
      2336/(3*(1 + n)^4) - 24464/(27*(1 + n)^3) + 68024/(81*(1 + n)^2) - 
      151084/(27*(1 + n)) + 2048/(2 + n)^4 + 158464/(27*(2 + n)^3) + 
      538304/(81*(2 + n)^2) + 1938244/(243*(2 + n)) - (192*zeta[2]^2)/5 + 
      (-32/9 + 1280/(9*(-1 + n)) - 512/(3*n^2) + 832/(9*n) - 
        512/(3*(1 + n)^2) - 832/(9*(1 + n)) - 1280/(9*(2 + n)))*zeta[3] + 
      96*zeta[4]) + (-40/9 + 4160/(9*(-1 + n)) - 640/n^2 + 2960/(9*n) - 
      640/(1 + n)^2 - 2960/(9*(1 + n)) - 4160/(9*(2 + n)))*zeta[5]))/2 + 
 ((1 + (-1)^n)*color[ca*cf^2*nf]*(112/(27*(-2 + n)) - 640/n^7 - 
    3424/(3*n^6) - 640/(1 + n)^7 + 7216/(9*(1 + n)^6) - 22528/(9*(2 + n)^5) + 
    (2048/(3*(-1 + n)) - 960/n^2 + 416/n - 960/(1 + n)^2 - 416/(1 + n) - 
      2048/(3*(2 + n)))*S[-5, n] + (14240/(9*(-1 + n)) - 4928/(3*n^3) - 
      976/n^2 - 4024/(3*n) - 576/(1 + n)^3 - 5360/(3*(1 + n)^2) + 
      5912/(3*(1 + n)) - 1152/(2 + n)^2 - 19904/(9*(2 + n)))*S[-4, n] + 
    (14056/(9*(-1 + n)) - 800/(3*n^4) - 3440/n^3 + 9952/(3*n^2) - 10784/n + 
      1856/(3*(1 + n)^4) + 5344/(3*(1 + n)^3) + 3336/(1 + n)^2 + 
      11256/(1 + n) - 512/(2 + n)^3 - 1088/(2 + n)^2 - 18304/(9*(2 + n)))*
     S[-3, n] + (6400/(27*(-1 + n)^2) + 904/(81*(-1 + n)) - 3712/(3*n^4) + 
      1568/(9*n^3) - 19888/(27*n^2) - 62728/(27*n) + 1760/(3*(1 + n)^4) + 
      10528/(9*(1 + n)^3) + 56048/(27*(1 + n)^2) + 80752/(27*(1 + n)) - 
      2560/(9*(2 + n)^3) - 7936/(9*(2 + n)^2) - 54976/(81*(2 + n)))*S[3, n] + 
    (-512/(3*(-1 + n)^2) + 4192/(3*(-1 + n)) - 5264/(3*n^3) + 12544/(9*n^2) - 
      49388/(9*n) + 1744/(3*(1 + n)^3) + 6592/(9*(1 + n)^2) + 
      52172/(9*(1 + n)) - 4736/(9*(2 + n)^2) - 5120/(3*(2 + n)))*S[4, n] + 
    (4352/(9*(-1 + n)) - 1984/(3*n^2) + 800/(3*n) - 1984/(3*(1 + n)^2) - 
      800/(3*(1 + n)) - 4352/(9*(2 + n)))*S[5, n] - 
    (1792*(35 + 4*S[1, 1, n]))/(9*(2 + n)^4) - (8*(541 + 324*S[1, 1, n]))/
     (9*n^5) - (8*(2519 + 828*S[1, 1, n]))/(9*(1 + n)^5) + 
    (64*(-12167 + 864*S[-2, 1, n] + 432*S[1, -2, n] - 288*S[1, 1, n] - 
       378*S[1, 2, n] + 90*S[2, 1, n] + 144*S[1, 1, 1, n]))/(81*(2 + n)^3) + 
    (4*(-37253 + 7344*S[-2, 1, n] - 1728*S[1, -2, n] + 7980*S[1, 1, n] - 
       1728*S[1, 2, n] + 1296*S[2, 1, n] + 2376*S[1, 1, 1, n]))/(27*n^4) - 
    (16*(-259 + 216*S[-2, 1, n] - 3024*S[1, -2, n] - 7641*S[1, 1, n] - 
       4050*S[1, 2, n] - 2052*S[2, 1, n] + 3078*S[1, 1, 1, n]))/
     (81*(1 + n)^4) - (8*(-27950 - 4644*S[-3, 1, n] + 8208*S[-2, -2, n] + 
       15876*S[-2, 1, n] + 1296*S[-2, 2, n] - 3996*S[1, -3, n] - 
       9612*S[1, -2, n] + 15561*S[1, 1, n] - 3762*S[1, 2, n] - 
       11880*S[1, 3, n] + 3456*S[2, -2, n] - 4266*S[2, 1, n] - 
       2268*S[2, 2, n] + 3564*S[3, 1, n] - 4536*S[-2, 1, 1, n] + 
       4752*S[1, -2, 1, n] - 11880*S[1, 1, -2, n] - 1944*S[1, 1, 1, n] - 
       2268*S[1, 1, 2, n] - 648*S[1, 2, 1, n] - 108*S[2, 1, 1, n]))/
     (81*(1 + n)^3) + (8*(8006 + 12636*S[-3, 1, n] - 6480*S[-2, -2, n] + 
       5832*S[-2, 1, n] + 8208*S[-2, 2, n] - 108*S[1, -3, n] + 
       22572*S[1, -2, n] - 33939*S[1, 1, n] + 11160*S[1, 2, n] + 
       5616*S[1, 3, n] + 10026*S[2, 1, n] + 972*S[2, 2, n] + 
       9612*S[3, 1, n] - 4536*S[-2, 1, 1, n] + 3024*S[1, -2, 1, n] + 
       2808*S[1, 1, -2, n] - 5112*S[1, 1, 1, n] - 324*S[1, 1, 2, n] + 
       648*S[1, 2, 1, n] + 540*S[2, 1, 1, n]))/(81*n^3) - 
    (16*(216355 - 16200*S[-3, 1, n] + 10800*S[-2, -2, n] - 9936*S[-2, 1, n] - 
       7776*S[-2, 2, n] - 6156*S[1, -3, n] - 2808*S[1, -2, n] + 
       32136*S[1, 1, n] + 9792*S[1, 2, n] - 11016*S[1, 3, n] + 
       216*S[2, -2, n] - 4068*S[2, 1, n] - 3456*S[2, 2, n] - 
       2916*S[3, 1, n] + 5184*S[-2, 1, 1, n] + 6480*S[1, -2, 1, n] - 
       6696*S[1, 1, -2, n] - 8424*S[1, 1, 1, n] + 1512*S[1, 1, 2, n] + 
       540*S[1, 2, 1, n] + 324*S[2, 1, 1, n] - 2160*S[1, 1, 1, 1, n]))/
     (243*(2 + n)^2) - (16*(27449 + 13029*S[1, 1, n] + 8604*S[1, 2, n] + 
       432*S[1, 3, n] + 5364*S[2, 1, n] + 648*S[2, 2, n] - 3456*S[3, 1, n] - 
       7632*S[1, 1, 1, n] - 1512*S[1, 1, 2, n] - 216*S[1, 2, 1, n] + 
       1512*S[2, 1, 1, n] + 2160*S[1, 1, 1, 1, n]))/(243*(-1 + n)^2) + 
    (3120243 - 13824*S[-4, 1, n] - 138240*S[-3, -2, n] - 359856*S[-3, 1, n] - 
      26784*S[-3, 2, n] - 32832*S[-2, -3, n] + 288576*S[-2, -2, n] - 
      628128*S[-2, 1, n] - 284256*S[-2, 2, n] - 46656*S[-2, 3, n] + 
      57024*S[1, -4, n] + 468288*S[1, -3, n] - 463104*S[1, -2, n] + 
      1602704*S[1, 1, n] - 368400*S[1, 2, n] - 36864*S[1, 3, n] - 
      19872*S[1, 4, n] + 3456*S[2, -3, n] + 180576*S[2, -2, n] - 
      415248*S[2, 1, n] + 45072*S[2, 2, n] - 12960*S[2, 3, n] - 
      19008*S[3, -2, n] - 500544*S[3, 1, n] + 25056*S[3, 2, n] + 
      91584*S[4, 1, n] + 62208*S[-3, 1, 1, n] - 24192*S[-2, -2, 1, n] + 
      27648*S[-2, 1, -2, n] + 166752*S[-2, 1, 1, n] + 22464*S[-2, 1, 2, n] + 
      43200*S[-2, 2, 1, n] + 5184*S[1, -3, 1, n] + 193536*S[1, -2, -2, n] - 
      219456*S[1, -2, 1, n] - 22464*S[1, 1, -3, n] - 36288*S[1, 1, -2, n] + 
      69192*S[1, 1, 1, n] + 3024*S[1, 1, 2, n] + 67392*S[1, 1, 3, n] - 
      24192*S[1, 2, -2, n] - 11952*S[1, 2, 1, n] - 67392*S[1, 3, 1, n] + 
      5184*S[2, -2, 1, n] - 19008*S[2, 1, -2, n] - 7200*S[2, 1, 1, n] - 
      3456*S[2, 1, 2, n] + 10368*S[2, 2, 1, n] - 17280*S[3, 1, 1, n] + 
      17280*S[-2, 1, 1, 1, n] + 24192*S[1, -2, 1, 1, n] + 
      55296*S[1, 1, -2, 1, n] + 65664*S[1, 1, 1, -2, n] + 
      26208*S[1, 1, 1, 1, n] + 31104*S[1, 1, 1, 2, n] + 
      10368*S[1, 1, 2, 1, n] - 3456*S[1, 2, 1, 1, n] - 
      20736*S[2, 1, 1, 1, n])/(162*(1 + n)) + 
    (-623345 + 58752*S[-4, 1, n] - 55296*S[-3, -2, n] + 6048*S[-3, 1, n] + 
      45792*S[-3, 2, n] - 32832*S[-2, -3, n] + 58752*S[-2, -2, n] + 
      35424*S[-2, 1, n] + 7776*S[-2, 2, n] - 5184*S[-2, 3, n] + 
      46656*S[1, -4, n] + 189648*S[1, -3, n] - 170208*S[1, -2, n] + 
      341132*S[1, 1, n] - 184872*S[1, 2, n] + 27936*S[1, 3, n] + 
      57888*S[1, 4, n] - 6912*S[2, -3, n] + 113184*S[2, -2, n] - 
      117888*S[2, 1, n] + 39456*S[2, 2, n] + 2592*S[2, 3, n] - 
      39744*S[3, -2, n] - 99216*S[3, 1, n] + 9504*S[3, 2, n] + 
      55296*S[4, 1, n] - 20736*S[-3, 1, 1, n] - 24192*S[-2, -2, 1, n] + 
      27648*S[-2, 1, -2, n] - 27648*S[-2, 1, 1, n] - 19008*S[-2, 1, 2, n] + 
      1728*S[-2, 2, 1, n] + 5184*S[1, -3, 1, n] + 27648*S[1, -2, -2, n] - 
      81216*S[1, -2, 1, n] - 20736*S[1, -2, 2, n] + 19008*S[1, 1, -3, n] - 
      82080*S[1, 1, -2, n] + 48816*S[1, 1, 1, n] - 76032*S[1, 1, 2, n] + 
      25920*S[1, 1, 3, n] - 24192*S[1, 2, -2, n] - 28368*S[1, 2, 1, n] - 
      46656*S[1, 3, 1, n] + 25920*S[2, -2, 1, n] - 19008*S[2, 1, -2, n] + 
      1008*S[2, 1, 1, n] - 3456*S[2, 1, 2, n] + 10368*S[2, 2, 1, n] + 
      3456*S[3, 1, 1, n] + 17280*S[-2, 1, 1, 1, n] + 
      24192*S[1, -2, 1, 1, n] - 27648*S[1, 1, -2, 1, n] + 
      65664*S[1, 1, 1, -2, n] + 69408*S[1, 1, 1, 1, n] + 
      31104*S[1, 1, 1, 2, n] + 10368*S[1, 1, 2, 1, n] - 
      3456*S[1, 2, 1, 1, n] - 20736*S[2, 1, 1, 1, n])/(81*n^2) + 
    (48649 + 58752*S[-4, 1, n] - 55296*S[-3, -2, n] + 36288*S[-3, 1, n] + 
      45792*S[-3, 2, n] - 32832*S[-2, -3, n] - 5184*S[-2, -2, n] - 
      153792*S[-2, 1, n] + 18144*S[-2, 2, n] - 5184*S[-2, 3, n] + 
      46656*S[1, -4, n] + 184032*S[1, -3, n] + 96336*S[1, -2, n] + 
      98420*S[1, 1, n] - 3936*S[1, 2, n] + 113472*S[1, 3, n] + 
      57888*S[1, 4, n] - 6912*S[2, -3, n] + 108864*S[2, -2, n] - 
      5928*S[2, 1, n] + 78336*S[2, 2, n] + 2592*S[2, 3, n] - 
      39744*S[3, -2, n] - 90144*S[3, 1, n] + 9504*S[3, 2, n] + 
      55296*S[4, 1, n] - 20736*S[-3, 1, 1, n] - 24192*S[-2, -2, 1, n] + 
      27648*S[-2, 1, -2, n] + 13824*S[-2, 1, 1, n] - 19008*S[-2, 1, 2, n] + 
      1728*S[-2, 2, 1, n] + 5184*S[1, -3, 1, n] + 27648*S[1, -2, -2, n] - 
      79488*S[1, -2, 1, n] - 20736*S[1, -2, 2, n] + 19008*S[1, 1, -3, n] - 
      53568*S[1, 1, -2, n] - 101376*S[1, 1, 1, n] - 116640*S[1, 1, 2, n] + 
      25920*S[1, 1, 3, n] - 24192*S[1, 2, -2, n] - 58176*S[1, 2, 1, n] - 
      46656*S[1, 3, 1, n] + 25920*S[2, -2, 1, n] - 19008*S[2, 1, -2, n] - 
      6336*S[2, 1, 1, n] - 3456*S[2, 1, 2, n] + 10368*S[2, 2, 1, n] + 
      3456*S[3, 1, 1, n] + 17280*S[-2, 1, 1, 1, n] + 
      24192*S[1, -2, 1, 1, n] - 27648*S[1, 1, -2, 1, n] + 
      65664*S[1, 1, 1, -2, n] + 121248*S[1, 1, 1, 1, n] + 
      31104*S[1, 1, 1, 2, n] + 10368*S[1, 1, 2, 1, n] - 
      3456*S[1, 2, 1, 1, n] - 20736*S[2, 1, 1, 1, n])/(81*(1 + n)^2) + 
    (8*(-515767 + 23760*S[-4, 1, n] - 3456*S[-3, -2, n] + 41904*S[-3, 1, n] + 
       20520*S[-3, 2, n] - 8208*S[-2, -3, n] - 19944*S[-2, -2, n] + 
       31410*S[-2, 1, n] + 28728*S[-2, 2, n] + 3888*S[-2, 3, n] + 
       10368*S[1, -4, n] + 22842*S[1, -3, n] + 28926*S[1, -2, n] - 
       59535*S[1, 1, n] - 8388*S[1, 2, n] + 30888*S[1, 3, n] + 
       24192*S[1, 4, n] - 3024*S[2, -3, n] + 20484*S[2, -2, n] + 
       13548*S[2, 1, n] + 20484*S[2, 2, n] + 2592*S[2, 3, n] - 
       12528*S[3, -2, n] + 8334*S[3, 1, n] + 432*S[3, 2, n] + 
       9288*S[4, 1, n] - 15552*S[-3, 1, 1, n] - 6048*S[-2, -2, 1, n] + 
       6912*S[-2, 1, -2, n] - 12960*S[-2, 1, 1, n] - 9936*S[-2, 1, 2, n] - 
       4752*S[-2, 2, 1, n] + 1296*S[1, -3, 1, n] - 13824*S[1, -2, -2, n] - 
       12960*S[1, -2, 1, n] - 7776*S[1, -2, 2, n] + 9936*S[1, 1, -3, n] - 
       18108*S[1, 1, -2, n] - 14946*S[1, 1, 1, n] - 37044*S[1, 1, 2, n] + 
       1296*S[1, 1, 3, n] - 6048*S[1, 2, -2, n] - 17082*S[1, 2, 1, n] - 
       9072*S[1, 3, 1, n] + 9072*S[2, -2, 1, n] - 4752*S[2, 1, -2, n] - 
       810*S[2, 1, 1, n] - 864*S[2, 1, 2, n] + 2592*S[2, 2, 1, n] + 
       3456*S[3, 1, 1, n] + 4320*S[-2, 1, 1, 1, n] + 6048*S[1, -2, 1, 1, n] - 
       17280*S[1, 1, -2, 1, n] + 16416*S[1, 1, 1, -2, n] + 
       36792*S[1, 1, 1, 1, n] + 7776*S[1, 1, 1, 2, n] + 
       2592*S[1, 1, 2, 1, n] - 864*S[1, 2, 1, 1, n] - 5184*S[2, 1, 1, 1, n]))/
     (243*(2 + n)) + (-1419055 + 13824*S[-4, 1, n] + 138240*S[-3, -2, n] + 
      276912*S[-3, 1, n] + 26784*S[-3, 2, n] + 32832*S[-2, -3, n] - 
      191808*S[-2, -2, n] + 628128*S[-2, 1, n] + 235872*S[-2, 2, n] + 
      46656*S[-2, 3, n] - 57024*S[1, -4, n] - 485568*S[1, -3, n] + 
      401760*S[1, -2, n] - 1563608*S[1, 1, n] + 286608*S[1, 2, n] - 
      80640*S[1, 3, n] + 19872*S[1, 4, n] - 3456*S[2, -3, n] - 
      197856*S[2, -2, n] + 260304*S[2, 1, n] - 129744*S[2, 2, n] + 
      12960*S[2, 3, n] + 19008*S[3, -2, n] + 540288*S[3, 1, n] - 
      25056*S[3, 2, n] - 91584*S[4, 1, n] - 62208*S[-3, 1, 1, n] + 
      24192*S[-2, -2, 1, n] - 27648*S[-2, 1, -2, n] - 166752*S[-2, 1, 1, n] - 
      22464*S[-2, 1, 2, n] - 43200*S[-2, 2, 1, n] - 5184*S[1, -3, 1, n] - 
      193536*S[1, -2, -2, n] + 274752*S[1, -2, 1, n] + 22464*S[1, 1, -3, n] + 
      43200*S[1, 1, -2, n] + 77112*S[1, 1, 1, n] + 117936*S[1, 1, 2, n] - 
      67392*S[1, 1, 3, n] + 24192*S[1, 2, -2, n] + 87984*S[1, 2, 1, n] + 
      67392*S[1, 3, 1, n] - 5184*S[2, -2, 1, n] + 19008*S[2, 1, -2, n] + 
      17568*S[2, 1, 1, n] + 3456*S[2, 1, 2, n] - 10368*S[2, 2, 1, n] + 
      17280*S[3, 1, 1, n] - 17280*S[-2, 1, 1, 1, n] - 
      24192*S[1, -2, 1, 1, n] - 55296*S[1, 1, -2, 1, n] - 
      65664*S[1, 1, 1, -2, n] - 164448*S[1, 1, 1, 1, n] - 
      31104*S[1, 1, 1, 2, n] - 10368*S[1, 1, 2, 1, n] + 
      3456*S[1, 2, 1, 1, n] + 20736*S[2, 1, 1, 1, n])/(162*n) + 
    (2*(786673 - 95040*S[-4, 1, n] + 13824*S[-3, -2, n] - 
       105408*S[-3, 1, n] - 82080*S[-3, 2, n] + 32832*S[-2, -3, n] + 
       7200*S[-2, -2, n] - 125640*S[-2, 1, n] - 78624*S[-2, 2, n] - 
       15552*S[-2, 3, n] - 41472*S[1, -4, n] - 78408*S[1, -3, n] - 
       69696*S[1, -2, n] + 208818*S[1, 1, n] + 94896*S[1, 2, n] - 
       35424*S[1, 3, n] - 96768*S[1, 4, n] + 12096*S[2, -3, n] - 
       68976*S[2, -2, n] + 62016*S[2, 1, n] - 18432*S[2, 2, n] - 
       10368*S[2, 3, n] + 50112*S[3, -2, n] - 63144*S[3, 1, n] - 
       1728*S[3, 2, n] - 37152*S[4, 1, n] + 62208*S[-3, 1, 1, n] + 
       24192*S[-2, -2, 1, n] - 27648*S[-2, 1, -2, n] + 51840*S[-2, 1, 1, n] + 
       39744*S[-2, 1, 2, n] + 19008*S[-2, 2, 1, n] - 5184*S[1, -3, 1, n] + 
       55296*S[1, -2, -2, n] + 10368*S[1, -2, 1, n] + 31104*S[1, -2, 2, n] - 
       39744*S[1, 1, -3, n] + 67248*S[1, 1, -2, n] - 49944*S[1, 1, 1, n] + 
       57456*S[1, 1, 2, n] - 5184*S[1, 1, 3, n] + 24192*S[1, 2, -2, n] + 
       11304*S[1, 2, 1, n] + 36288*S[1, 3, 1, n] - 36288*S[2, -2, 1, n] + 
       19008*S[2, 1, -2, n] - 4536*S[2, 1, 1, n] + 3456*S[2, 1, 2, n] - 
       10368*S[2, 2, 1, n] - 13824*S[3, 1, 1, n] - 17280*S[-2, 1, 1, 1, n] - 
       24192*S[1, -2, 1, 1, n] + 69120*S[1, 1, -2, 1, n] - 
       65664*S[1, 1, 1, -2, n] - 43488*S[1, 1, 1, 1, n] - 
       31104*S[1, 1, 1, 2, n] - 10368*S[1, 1, 2, 1, n] + 
       3456*S[1, 2, 1, 1, n] + 20736*S[2, 1, 1, 1, n]))/(243*(-1 + n)) + 
    (624/5 + 256/(5*(-1 + n)^2) - 3392/(15*(-1 + n)) + 192/(5*n^3) + 
      768/(5*n^2) + 848/(5*n) - 192/(5*(1 + n)^3) + 768/(5*(1 + n)^2) - 
      848/(5*(1 + n)) + 256/(5*(2 + n)^2) + 3392/(15*(2 + n)))*zeta[2]^2 + 
    (3200/(9*(-1 + n)^2) + 3008/n^4 - 10720/(3*n^3) - 1984/(1 + n)^4 - 
      1568/(3*(1 + n)^3) + 1792/(3*(2 + n)^3) + 3584/(2 + n)^2 - 
      (16*(-465 + 64*S[1, 1, n]))/n^2 - (16*(3 + 64*S[1, 1, n]))/(1 + n)^2 + 
      (64*(-371 + 216*S[1, 1, n]))/(27*(-1 + n)) + 
      (8*(-1505 + 288*S[1, 1, n]))/(3*n) - (8*(-731 + 288*S[1, 1, n]))/
       (3*(1 + n)) - (16*(-4967 + 864*S[1, 1, n]))/(27*(2 + n)))*zeta[3] + 
    S[2, n]*(75440/(81*(-1 + n)^2) - 23992/(9*(-1 + n)) + 656/n^5 - 
      1696/(9*n^4) + 53804/(27*n^3) - 36740/(81*n^2) + 482320/(81*n) + 
      560/(3*(1 + n)^5) - 1168/(9*(1 + n)^4) - 1676/(27*(1 + n)^3) - 
      99644/(81*(1 + n)^2) - 553336/(81*(1 + n)) + 10240/(9*(2 + n)^4) + 
      2688/(2 + n)^3 + 279200/(81*(2 + n)^2) + 95648/(27*(2 + n)) + 
      (128/(-1 + n) - 64/n^2 - 96/n - 64/(1 + n)^2 + 96/(1 + n) - 
        128/(2 + n))*zeta[3]) + S[-2, n]*(448/(81*(-2 + n)) + 
      10120/(9*(-1 + n)) + 1152/n^5 - 3744/n^4 + 14416/(3*n^3) - 
      23264/(3*n^2) + 4448/n + 3392/(3*(1 + n)^5) + 6752/(3*(1 + n)^4) + 
      20240/(9*(1 + n)^3) + 23744/(27*(1 + n)^2) - 367432/(81*(1 + n)) - 
      1792/(3*(2 + n)^3) - 1408/(3*(2 + n)^2) - 9376/(9*(2 + n)) + 
      (576*zeta[2]^2)/5 + (1024/(3*(-1 + n)) - 512/n^2 + 256/n - 
        512/(1 + n)^2 - 256/(1 + n) - 1024/(3*(2 + n)))*zeta[3] - 
      288*zeta[4]) + (-312 + 144/n^2 - 232/n + 144/(1 + n)^2 + 232/(1 + n))*
     zeta[4] + S[1, n]*(376472/(243*(-1 + n)^2) - 961466/(243*(-1 + n)) + 
      1088/n^6 + 3392/(9*n^5) + 45656/(27*n^4) + 156532/(81*n^3) + 
      86636/(81*n^2) + 675710/(81*n) - 5600/(3*(1 + n)^6) + 
      6272/(3*(1 + n)^5) - 2736/(1 + n)^4 - 22348/(27*(1 + n)^3) + 
      35072/(27*(1 + n)^2) - 952900/(81*(1 + n)) + 22528/(9*(2 + n)^5) + 
      51200/(9*(2 + n)^4) + 274688/(81*(2 + n)^3) + 1471312/(243*(2 + n)^2) + 
      1793036/(243*(2 + n)) + (-352/5 - 512/(5*(-1 + n)) + 768/(5*n^2) - 
        384/(5*n) + 768/(5*(1 + n)^2) + 384/(5*(1 + n)) + 512/(5*(2 + n)))*
       zeta[2]^2 + (-256/(3*(-1 + n)^2) - 4160/(9*(-1 + n)) - 832/n^3 + 
        8000/(3*n^2) - 10336/(3*n) - 2112/(1 + n)^3 + 5216/(3*(1 + n)^2) + 
        11296/(3*(1 + n)) - 3712/(3*(2 + n)^2) + 1280/(9*(2 + n)))*zeta[3] + 
      176*zeta[4]) + (320/(3*(-1 + n)) - 160/n^2 + 80/n - 160/(1 + n)^2 - 
      80/(1 + n) - 320/(3*(2 + n)))*zeta[5]))/2 + 
 ((1 + (-1)^n)*color[cf^3*nf]*(-32/(9*(-2 + n)) + 480/n^7 + 1024/(3*n^6) + 
    480/(1 + n)^7 + 496/(3*(1 + n)^6) + 
    (-512/(9*(-1 + n)) + 256/(3*n^2) - 128/(3*n) + 256/(3*(1 + n)^2) + 
      128/(3*(1 + n)) + 512/(9*(2 + n)))*S[-5, n] + 
    (64/(-1 + n) - 448/n^3 + 2528/(3*n^2) - 4832/(3*n) + 64/(3*(1 + n)^3) + 
      1568/(3*(1 + n)^2) + 5536/(3*(1 + n)) - 512/(3*(2 + n)^2) - 
      896/(3*(2 + n)))*S[-4, n] + (13360/(27*(-1 + n)) - 4480/(3*n^4) + 
      2560/n^3 - 5760/n^2 + 7360/n - 640/(3*(1 + n)^4) + 32/(3*(1 + n)^3) - 
      7456/(3*(1 + n)^2) - 22288/(3*(1 + n)) - 1024/(3*(2 + n)^3) - 
      2560/(9*(2 + n)^2) - 11488/(27*(2 + n)))*S[-3, n] + 
    (4528/(9*(-1 + n)) - 1312/(3*n^4) - 736/(3*n^3) - 2200/(3*n^2) + 
      2728/(3*n) - 2080/(3*(1 + n)^4) - 1888/(3*(1 + n)^3) - 
      1864/(3*(1 + n)^2) - 1288/(1 + n) - 1024/(3*(2 + n)^3) - 
      128/(2 + n)^2 - 1120/(9*(2 + n)))*S[3, n] + 
    (832/(9*(-1 + n)) + 224/n^3 - 3136/(3*n^2) + 5416/(3*n) - 
      1376/(3*(1 + n)^3) - 3680/(3*(1 + n)^2) - 4840/(3*(1 + n)) - 
      512/(3*(2 + n)^2) - 2560/(9*(2 + n)))*S[4, n] + 
    (-896/(9*(-1 + n)) + 448/(3*n^2) - 224/(3*n) + 448/(3*(1 + n)^2) + 
      224/(3*(1 + n)) + 896/(9*(2 + n)))*S[5, n] + 
    (2048*(1 + 2*S[1, 1, n]))/(3*(2 + n)^4) + (8*(519 + 700*S[1, 1, n]))/
     (3*n^5) + (8*(117 + 784*S[1, 1, n]))/(3*(1 + n)^5) + 
    (256*(35 + 24*S[1, -2, n] + 16*S[1, 1, n] + 24*S[1, 2, n] + 
       24*S[2, 1, n]))/(9*(2 + n)^3) + 
    (4*(1177 + 96*S[-2, 1, n] + 864*S[1, -2, n] - 636*S[1, 1, n] + 
       912*S[1, 2, n] + 800*S[2, 1, n] - 280*S[1, 1, 1, n]))/(3*n^4) + 
    (8*(-169 + 48*S[-2, 1, n] + 176*S[1, -2, n] - 284*S[1, 1, n] + 
       264*S[1, 2, n] + 320*S[2, 1, n] + 92*S[1, 1, 1, n]))/(3*(1 + n)^4) + 
    (16*(1883 + 1152*S[-2, -2, n] + 1152*S[1, -3, n] + 384*S[1, -2, n] + 
       1312*S[1, 1, n] + 360*S[1, 2, n] + 24*S[1, 3, n] + 576*S[2, -2, n] + 
       384*S[2, 1, n] + 576*S[2, 2, n] + 552*S[3, 1, n] + 24*S[1, 1, 2, n] - 
       24*S[2, 1, 1, n]))/(27*(2 + n)^2) + 
    (2*(199 + 896*S[-2, -2, n] - 768*S[-2, 1, n] + 1408*S[1, -3, n] - 
       2432*S[1, -2, n] + 6500*S[1, 1, n] - 672*S[1, 2, n] + 512*S[1, 3, n] + 
       704*S[2, -2, n] - 608*S[2, 1, n] + 1056*S[2, 2, n] - 32*S[3, 1, n] - 
       120*S[1, 1, 1, n] - 320*S[1, 1, 2, n] - 288*S[1, 2, 1, n] - 
       160*S[2, 1, 1, n] + 320*S[1, 1, 1, 1, n]))/(3*n^3) + 
    (2*(-407 + 1152*S[-2, -2, n] + 768*S[-2, 1, n] + 832*S[1, -3, n] - 
       1376*S[1, -2, n] + 1980*S[1, 1, n] + 224*S[1, 2, n] - 416*S[1, 3, n] + 
       448*S[2, -2, n] + 496*S[2, 1, n] + 320*S[2, 2, n] + 608*S[3, 1, n] - 
       128*S[1, 1, -2, n] - 856*S[1, 1, 1, n] - 224*S[1, 1, 2, n] + 
       64*S[1, 2, 1, n] + 256*S[2, 1, 1, n] + 320*S[1, 1, 1, 1, n]))/
     (3*(1 + n)^3) + (1155 - 768*S[-3, -2, n] - 1024*S[-2, -3, n] + 
      6016*S[-2, -2, n] - 14784*S[-2, 1, n] + 256*S[-2, 3, n] - 
      256*S[1, -4, n] + 14528*S[1, -3, n] - 10560*S[1, -2, n] + 
      37704*S[1, 1, n] - 10384*S[1, 2, n] + 6784*S[1, 3, n] + 
      896*S[1, 4, n] - 256*S[2, -3, n] + 7040*S[2, -2, n] - 9840*S[2, 1, n] + 
      5600*S[2, 2, n] - 832*S[2, 3, n] - 768*S[3, -2, n] - 7264*S[3, 1, n] - 
      896*S[3, 2, n] + 576*S[4, 1, n] - 512*S[1, -2, -2, n] - 
      384*S[1, 1, -3, n] + 896*S[1, 1, -2, n] + 1672*S[1, 1, 1, n] - 
      1952*S[1, 1, 2, n] + 1088*S[1, 1, 3, n] - 256*S[1, 2, -2, n] - 
      1856*S[1, 2, 1, n] + 1472*S[1, 2, 2, n] - 512*S[1, 3, 1, n] - 
      512*S[2, 1, -2, n] - 1472*S[2, 1, 1, n] + 1088*S[2, 1, 2, n] + 
      768*S[2, 2, 1, n] + 576*S[3, 1, 1, n] + 256*S[1, 1, 1, -2, n] + 
      2880*S[1, 1, 1, 1, n] - 192*S[1, 1, 1, 2, n] - 704*S[1, 1, 2, 1, n] - 
      832*S[1, 2, 1, 1, n] - 1216*S[2, 1, 1, 1, n])/(6*n) + 
    (-2543 + 768*S[-3, -2, n] + 1024*S[-2, -3, n] + 1408*S[-2, -2, n] + 
      3648*S[-2, 1, n] - 256*S[-2, 3, n] + 256*S[1, -4, n] - 
      352*S[1, -3, n] - 3968*S[1, -2, n] + 12*S[1, 1, n] - 400*S[1, 2, n] - 
      224*S[1, 3, n] - 896*S[1, 4, n] + 256*S[2, -3, n] - 128*S[2, -2, n] - 
      784*S[2, 1, n] + 2208*S[2, 2, n] + 832*S[2, 3, n] + 768*S[3, -2, n] + 
      4448*S[3, 1, n] + 896*S[3, 2, n] - 576*S[4, 1, n] + 
      512*S[1, -2, -2, n] + 384*S[1, 1, -3, n] - 192*S[1, 1, -2, n] + 
      1240*S[1, 1, 1, n] + 768*S[1, 1, 2, n] - 1088*S[1, 1, 3, n] + 
      256*S[1, 2, -2, n] - 160*S[1, 2, 1, n] - 1472*S[1, 2, 2, n] + 
      512*S[1, 3, 1, n] + 512*S[2, 1, -2, n] - 800*S[2, 1, 1, n] - 
      1088*S[2, 1, 2, n] - 768*S[2, 2, 1, n] - 576*S[3, 1, 1, n] - 
      256*S[1, 1, 1, -2, n] - 1920*S[1, 1, 1, 1, n] + 192*S[1, 1, 1, 2, n] + 
      704*S[1, 1, 2, 1, n] + 832*S[1, 2, 1, 1, n] + 1216*S[2, 1, 1, 1, n])/
     (3*(1 + n)^2) + (8791 + 768*S[-3, -2, n] + 1024*S[-2, -3, n] - 
      896*S[-2, -2, n] + 3648*S[-2, 1, n] - 256*S[-2, 3, n] + 
      256*S[1, -4, n] - 3168*S[1, -3, n] + 8896*S[1, -2, n] - 
      9036*S[1, 1, n] + 8816*S[1, 2, n] - 288*S[1, 3, n] - 896*S[1, 4, n] + 
      256*S[2, -3, n] - 1536*S[2, -2, n] + 7136*S[2, 1, n] + 
      1024*S[2, 2, n] + 832*S[2, 3, n] + 768*S[3, -2, n] + 3200*S[3, 1, n] + 
      896*S[3, 2, n] - 576*S[4, 1, n] + 512*S[1, -2, -2, n] + 
      384*S[1, 1, -3, n] - 192*S[1, 1, -2, n] - 2312*S[1, 1, 1, n] + 
      192*S[1, 1, 2, n] - 1088*S[1, 1, 3, n] + 256*S[1, 2, -2, n] - 
      640*S[1, 2, 1, n] - 1472*S[1, 2, 2, n] + 512*S[1, 3, 1, n] + 
      512*S[2, 1, -2, n] - 992*S[2, 1, 1, n] - 1088*S[2, 1, 2, n] - 
      768*S[2, 2, 1, n] - 576*S[3, 1, 1, n] - 256*S[1, 1, 1, -2, n] - 
      1280*S[1, 1, 1, 1, n] + 192*S[1, 1, 1, 2, n] + 704*S[1, 1, 2, 1, n] + 
      832*S[1, 2, 1, 1, n] + 1216*S[2, 1, 1, 1, n])/(3*n^2) - 
    (16*(6401 + 864*S[-3, -2, n] + 1152*S[-2, -3, n] + 1800*S[-2, -2, n] - 
       54*S[-2, 1, n] - 288*S[-2, 3, n] + 288*S[1, -4, n] + 
       1926*S[1, -3, n] + 2076*S[1, -2, n] + 6793*S[1, 1, n] + 
       5571*S[1, 2, n] + 2076*S[1, 3, n] - 1008*S[1, 4, n] + 
       288*S[2, -3, n] + 972*S[2, -2, n] + 4335*S[2, 1, n] + 
       3744*S[2, 2, n] + 936*S[2, 3, n] + 864*S[3, -2, n] + 1938*S[3, 1, n] + 
       1008*S[3, 2, n] - 648*S[4, 1, n] + 576*S[1, -2, -2, n] + 
       432*S[1, 1, -3, n] - 36*S[1, 1, -2, n] - 1854*S[1, 1, 1, n] - 
       480*S[1, 1, 2, n] - 1224*S[1, 1, 3, n] + 288*S[1, 2, -2, n] - 
       1422*S[1, 2, 1, n] - 1656*S[1, 2, 2, n] + 576*S[1, 3, 1, n] + 
       576*S[2, 1, -2, n] - 1770*S[2, 1, 1, n] - 1224*S[2, 1, 2, n] - 
       864*S[2, 2, 1, n] - 648*S[3, 1, 1, n] - 288*S[1, 1, 1, -2, n] - 
       720*S[1, 1, 1, 1, n] + 216*S[1, 1, 1, 2, n] + 792*S[1, 1, 2, 1, n] + 
       936*S[1, 2, 1, 1, n] + 1368*S[2, 1, 1, 1, n]))/(81*(-1 + n)) + 
    (8*(3919 + 1728*S[-3, -2, n] + 2304*S[-2, -3, n] + 9648*S[-2, -2, n] - 
       108*S[-2, 1, n] - 576*S[-2, 3, n] + 576*S[1, -4, n] + 
       10980*S[1, -3, n] - 4380*S[1, -2, n] + 3704*S[1, 1, n] - 
       2682*S[1, 2, n] + 4152*S[1, 3, n] - 2016*S[1, 4, n] + 
       576*S[2, -3, n] + 5400*S[2, -2, n] - 4074*S[2, 1, n] + 
       9432*S[2, 2, n] + 1872*S[2, 3, n] + 1728*S[3, -2, n] + 
       8628*S[3, 1, n] + 2016*S[3, 2, n] - 1296*S[4, 1, n] + 
       1152*S[1, -2, -2, n] + 864*S[1, 1, -3, n] + 360*S[1, 1, -2, n] + 
       6876*S[1, 1, 1, n] + 2928*S[1, 1, 2, n] - 2448*S[1, 1, 3, n] + 
       576*S[1, 2, -2, n] - 468*S[1, 2, 1, n] - 3312*S[1, 2, 2, n] + 
       1152*S[1, 3, 1, n] + 1152*S[2, 1, -2, n] - 3324*S[2, 1, 1, n] - 
       2448*S[2, 1, 2, n] - 1728*S[2, 2, 1, n] - 1296*S[3, 1, 1, n] - 
       576*S[1, 1, 1, -2, n] - 5760*S[1, 1, 1, 1, n] + 432*S[1, 1, 1, 2, n] + 
       1584*S[1, 1, 2, 1, n] + 1872*S[1, 2, 1, 1, n] + 
       2736*S[2, 1, 1, 1, n]))/(81*(2 + n)) + 
    (12391 + 2304*S[-3, -2, n] + 3072*S[-2, -3, n] - 28800*S[-2, -2, n] + 
      44352*S[-2, 1, n] - 768*S[-2, 3, n] + 768*S[1, -4, n] - 
      56256*S[1, -3, n] + 46848*S[1, -2, n] - 95544*S[1, 1, n] + 
      55728*S[1, 2, n] - 20352*S[1, 3, n] - 2688*S[1, 4, n] + 
      768*S[2, -3, n] - 27264*S[2, -2, n] + 52176*S[2, 1, n] - 
      20256*S[2, 2, n] + 2496*S[2, 3, n] + 2304*S[3, -2, n] + 
      13344*S[3, 1, n] + 2688*S[3, 2, n] - 1728*S[4, 1, n] + 
      1536*S[1, -2, -2, n] + 1152*S[1, 1, -3, n] - 3456*S[1, 1, -2, n] - 
      23832*S[1, 1, 1, n] - 1056*S[1, 1, 2, n] - 3264*S[1, 1, 3, n] + 
      768*S[1, 2, -2, n] + 1344*S[1, 2, 1, n] - 4416*S[1, 2, 2, n] + 
      1536*S[1, 3, 1, n] + 1536*S[2, 1, -2, n] + 4032*S[2, 1, 1, n] - 
      3264*S[2, 1, 2, n] - 2304*S[2, 2, 1, n] - 1728*S[3, 1, 1, n] - 
      768*S[1, 1, 1, -2, n] - 960*S[1, 1, 1, 1, n] + 576*S[1, 1, 1, 2, n] + 
      2112*S[1, 1, 2, 1, n] + 2496*S[1, 2, 1, 1, n] + 3648*S[2, 1, 1, 1, n])/
     (18*(1 + n)) + (-48 - 256/(5*(-1 + n)) + 192/(5*n^3) + 192/(5*n^2) + 
      432/(5*n) - 192/(5*(1 + n)^3) + 192/(5*(1 + n)^2) - 432/(5*(1 + n)) + 
      256/(5*(2 + n)))*zeta[2]^2 + (-1984/n^4 + 3200/n^3 + 1088/(1 + n)^4 - 
      192/(1 + n)^3 - 1024/(2 + n)^2 + (64*(-115 + 12*S[1, 1, n]))/n^2 - 
      (24*(-297 + 16*S[1, 1, n]))/n - (32*(-25 + 16*S[1, 1, n]))/(-1 + n) + 
      (32*(-17 + 16*S[1, 1, n]))/(2 + n) + (32*(-55 + 24*S[1, 1, n]))/
       (1 + n)^2 + (8*(-923 + 48*S[1, 1, n]))/(1 + n))*zeta[3] + 
    S[2, n]*(175640/(81*(-1 + n)) - 4960/(3*n^5) + 384/n^4 - 11144/(3*n^3) + 
      824/(3*n^2) - 3964/n - 1312/(3*(1 + n)^5) + 2048/(3*(1 + n)^4) - 
      824/(1 + n)^3 - 512/(1 + n)^2 + 8716/(3*(1 + n)) - 2048/(3*(2 + n)^4) - 
      8192/(9*(2 + n)^3) - 26240/(27*(2 + n)^2) - 89888/(81*(2 + n)) + 
      (-512/(3*(-1 + n)) + 256/n^2 - 128/n + 256/(1 + n)^2 + 128/(1 + n) + 
        512/(3*(2 + n)))*zeta[3]) + S[1, n]*(138592/(81*(-1 + n)) - 
      4192/(3*n^6) - 48/n^5 - 9992/(3*n^4) - 212/n^3 - 3532/n^2 + 
      3110/(3*n) + 1632/(1 + n)^6 - 272/(3*(1 + n)^5) - 904/(3*(1 + n)^4) - 
      4724/(3*(1 + n)^3) - 3556/(3*(1 + n)^2) - 1930/(1 + n) - 
      4096/(3*(2 + n)^4) - 10624/(9*(2 + n)^3) - 42976/(27*(2 + n)^2) - 
      66232/(81*(2 + n)) + (256/(5*(-1 + n)) - 384/(5*n^2) + 192/(5*n) - 
        384/(5*(1 + n)^2) - 192/(5*(1 + n)) - 256/(5*(2 + n)))*zeta[2]^2 + 
      (512/(3*(-1 + n)) + 1024/n^3 - 1664/n^2 + 2176/n + 1536/(1 + n)^3 - 
        768/(1 + n)^2 - 2560/(1 + n) + 1024/(2 + n)^2 + 640/(3*(2 + n)))*
       zeta[3]) + (120 - 96/n^2 + 96/n - 96/(1 + n)^2 - 96/(1 + n))*zeta[4] + 
    S[-2, n]*(-128/(27*(-2 + n)) + 18704/(27*(-1 + n)) - 1792/n^5 + 
      2816/n^4 - 18304/(3*n^3) + 17344/(3*n^2) - 19136/(3*n) - 
      256/(1 + n)^5 - 832/(1 + n)^4 - 5312/(3*(1 + n)^3) - 
      12448/(9*(1 + n)^2) + 188048/(27*(1 + n)) - 512/(3*(2 + n)^3) - 
      6656/(9*(2 + n)^2) - 34400/(27*(2 + n)) - (384*zeta[2]^2)/5 + 
      (-512/(-1 + n) + 768/n^2 - 384/n + 768/(1 + n)^2 + 384/(1 + n) + 
        512/(2 + n))*zeta[3] + 192*zeta[4]) + 
    (-640/(-1 + n) + 960/n^2 - 480/n + 960/(1 + n)^2 + 480/(1 + n) + 
      640/(2 + n))*zeta[5]))/2 + 
 ((1 + (-1)^n)*color[(d4FF*nf)/nc]*
   ((128/3 + 2048/(-1 + n) - 2816/n^2 + 1664/(3*n) - 2816/(1 + n)^2 - 
      1664/(3*(1 + n)) - 2048/(2 + n))*S[-5, n] + 
    (14336/(3*(-1 + n)) - 6400/n^3 + 2432/n^2 - 19200/n + 6400/(1 + n)^3 + 
      2432/(1 + n)^2 + 19200/(1 + n) - 14336/(3*(2 + n)))*S[-4, n] + 
    (-14336/(3*(-1 + n)) + 6400/n^3 - 2432/n^2 + 19200/n - 6400/(1 + n)^3 - 
      2432/(1 + n)^2 - 19200/(1 + n) + 14336/(3*(2 + n)))*S[4, n] + 
    (-128/3 - 2048/(-1 + n) + 2816/n^2 - 1664/(3*n) + 2816/(1 + n)^2 + 
      1664/(3*(1 + n)) + 2048/(2 + n))*S[5, n] + 
    (512*(12*S[-2, 1, n] + 9*S[1, -2, n] - S[1, 1, n]))/n^4 + 
    (512*(12*S[-2, 1, n] + 9*S[1, -2, n] - S[1, 1, n]))/(1 + n)^4 + 
    (3072*S[1, 1, n])/n^5 - (3072*S[1, 1, n])/(1 + n)^5 + 
    (256*(138*S[-3, 1, n] - 138*S[-2, -2, n] - 26*S[-2, 1, n] + 
       36*S[-2, 2, n] + 114*S[1, -3, n] - 47*S[1, -2, n] + 114*S[1, 1, n] - 
       9*S[1, 3, n] + 12*S[2, -2, n] - 3*S[3, 1, n] - 72*S[-2, 1, 1, n] - 
       204*S[1, -2, 1, n] - 24*S[1, 1, -2, n]))/(3*n^3) + 
    (256*(-138*S[-3, 1, n] + 138*S[-2, -2, n] + 26*S[-2, 1, n] - 
       36*S[-2, 2, n] - 114*S[1, -3, n] + 47*S[1, -2, n] - 114*S[1, 1, n] + 
       9*S[1, 3, n] - 12*S[2, -2, n] + 3*S[3, 1, n] + 72*S[-2, 1, 1, n] + 
       204*S[1, -2, 1, n] + 24*S[1, 1, -2, n]))/(3*(1 + n)^3) - 
    (256*(6*S[-4, 2, n] + 6*S[-3, -3, n] - 6*S[-3, 3, n] + 6*S[-2, -4, n] - 
       S[-2, -3, n] - 6*S[-2, 4, n] + S[3, -2, n] + 6*S[4, -2, n] - 
       S[4, 1, n] - 12*S[-4, 1, 1, n] - 12*S[-3, 1, -2, n] - 
       12*S[-2, -2, -2, n] + 2*S[-2, -2, 1, n] - 12*S[-2, 1, -3, n] + 
       12*S[-2, 1, 3, n] - 12*S[-2, 2, -2, n] + 12*S[-2, 3, 1, n] + 
       24*S[-2, 1, 1, -2, n]))/3 + 
    (128*(24*S[-4, 1, n] + 24*S[-4, 2, n] + 24*S[-3, -3, n] + 
       6*S[-3, -2, n] + 846*S[-3, 1, n] + 48*S[-3, 2, n] - 24*S[-3, 3, n] + 
       24*S[-2, -4, n] - 64*S[-2, -3, n] - 840*S[-2, -2, n] - 
       730*S[-2, 1, n] + 216*S[-2, 2, n] - 24*S[-2, 4, n] - 30*S[1, -4, n] + 
       678*S[1, -3, n] - 600*S[1, -2, n] + 828*S[1, 1, n] - 57*S[1, 3, n] + 
       30*S[1, 4, n] - 36*S[2, -3, n] + 48*S[2, -2, n] - 33*S[2, 3, n] - 
       8*S[3, -2, n] - 3*S[3, 1, n] + 36*S[3, 2, n] + 24*S[4, -2, n] + 
       29*S[4, 1, n] - 48*S[-4, 1, 1, n] - 48*S[-3, 1, -2, n] - 
       96*S[-3, 1, 1, n] - 48*S[-2, -2, -2, n] + 8*S[-2, -2, 1, n] - 
       48*S[-2, 1, -3, n] + 120*S[-2, 1, -2, n] - 432*S[-2, 1, 1, n] + 
       48*S[-2, 1, 3, n] - 48*S[-2, 2, -2, n] + 48*S[-2, 3, 1, n] - 
       24*S[1, -3, 1, n] - 132*S[1, -2, -2, n] - 1260*S[1, -2, 1, n] - 
       96*S[1, -2, 2, n] + 72*S[1, 1, -3, n] - 96*S[1, 1, -2, n] + 
       66*S[1, 1, 3, n] + 6*S[1, 3, 1, n] + 72*S[2, -2, 1, n] - 
       72*S[3, 1, 1, n] + 96*S[-2, 1, 1, -2, n] + 192*S[1, -2, 1, 1, n] - 
       144*S[1, 1, -2, 1, n]))/(3*n) - 
    (2048*(4*S[-4, 1, n] - 5*S[-3, -2, n] + 16*S[-3, 1, n] + 2*S[-3, 2, n] - 
       14*S[-2, -2, n] + 8*S[-2, 1, n] + 4*S[-2, 2, n] + 7*S[1, -4, n] + 
       12*S[1, -3, n] + 4*S[1, -2, n] + 4*S[1, 1, n] - 2*S[1, 3, n] - 
       7*S[1, 4, n] + 6*S[2, -3, n] - S[2, 3, n] + 3*S[3, -2, n] + 
       2*S[3, 1, n] - S[4, 1, n] - 4*S[-3, 1, 1, n] + 4*S[-2, -2, 1, n] - 
       4*S[-2, 1, -2, n] - 8*S[-2, 1, 1, n] - 16*S[1, -3, 1, n] + 
       14*S[1, -2, -2, n] - 24*S[1, -2, 1, n] - 4*S[1, -2, 2, n] - 
       12*S[1, 1, -3, n] + 2*S[1, 1, 3, n] - 2*S[1, 3, 1, n] - 
       12*S[2, -2, 1, n] + 8*S[1, -2, 1, 1, n] + 24*S[1, 1, -2, 1, n]))/
     (3*(-1 + n)) + (2048*(4*S[-4, 1, n] - 5*S[-3, -2, n] + 16*S[-3, 1, n] + 
       2*S[-3, 2, n] - 14*S[-2, -2, n] + 8*S[-2, 1, n] + 4*S[-2, 2, n] + 
       7*S[1, -4, n] + 12*S[1, -3, n] + 4*S[1, -2, n] + 4*S[1, 1, n] - 
       2*S[1, 3, n] - 7*S[1, 4, n] + 6*S[2, -3, n] - S[2, 3, n] + 
       3*S[3, -2, n] + 2*S[3, 1, n] - S[4, 1, n] - 4*S[-3, 1, 1, n] + 
       4*S[-2, -2, 1, n] - 4*S[-2, 1, -2, n] - 8*S[-2, 1, 1, n] - 
       16*S[1, -3, 1, n] + 14*S[1, -2, -2, n] - 24*S[1, -2, 1, n] - 
       4*S[1, -2, 2, n] - 12*S[1, 1, -3, n] + 2*S[1, 1, 3, n] - 
       2*S[1, 3, 1, n] - 12*S[2, -2, 1, n] + 8*S[1, -2, 1, 1, n] + 
       24*S[1, 1, -2, 1, n]))/(3*(2 + n)) + 
    (128*(-24*S[-4, 1, n] - 24*S[-4, 2, n] - 24*S[-3, -3, n] - 
       6*S[-3, -2, n] - 846*S[-3, 1, n] - 48*S[-3, 2, n] + 24*S[-3, 3, n] - 
       24*S[-2, -4, n] + 64*S[-2, -3, n] + 840*S[-2, -2, n] + 
       730*S[-2, 1, n] - 216*S[-2, 2, n] + 24*S[-2, 4, n] + 30*S[1, -4, n] - 
       678*S[1, -3, n] + 600*S[1, -2, n] - 828*S[1, 1, n] + 57*S[1, 3, n] - 
       30*S[1, 4, n] + 36*S[2, -3, n] - 48*S[2, -2, n] + 33*S[2, 3, n] + 
       8*S[3, -2, n] + 3*S[3, 1, n] - 36*S[3, 2, n] - 24*S[4, -2, n] - 
       29*S[4, 1, n] + 48*S[-4, 1, 1, n] + 48*S[-3, 1, -2, n] + 
       96*S[-3, 1, 1, n] + 48*S[-2, -2, -2, n] - 8*S[-2, -2, 1, n] + 
       48*S[-2, 1, -3, n] - 120*S[-2, 1, -2, n] + 432*S[-2, 1, 1, n] - 
       48*S[-2, 1, 3, n] + 48*S[-2, 2, -2, n] - 48*S[-2, 3, 1, n] + 
       24*S[1, -3, 1, n] + 132*S[1, -2, -2, n] + 1260*S[1, -2, 1, n] + 
       96*S[1, -2, 2, n] - 72*S[1, 1, -3, n] + 96*S[1, 1, -2, n] - 
       66*S[1, 1, 3, n] - 6*S[1, 3, 1, n] - 72*S[2, -2, 1, n] + 
       72*S[3, 1, 1, n] - 96*S[-2, 1, 1, -2, n] - 192*S[1, -2, 1, 1, n] + 
       144*S[1, 1, -2, 1, n]))/(3*(1 + n)) + 
    (128*(16*S[-4, 1, n] - 28*S[-3, -2, n] - 10*S[-3, 1, n] + 
       8*S[-2, -3, n] + 26*S[-2, -2, n] + 186*S[-2, 1, n] - 4*S[-2, 2, n] + 
       44*S[1, -4, n] - 18*S[1, -3, n] + 130*S[1, -2, n] - 97*S[1, 1, n] - 
       7*S[1, 3, n] - 44*S[1, 4, n] + 40*S[2, -3, n] - 12*S[2, -2, n] + 
       2*S[2, 3, n] + 24*S[3, -2, n] + 19*S[3, 1, n] - 8*S[3, 2, n] - 
       18*S[4, 1, n] + 32*S[-2, -2, 1, n] - 48*S[-2, 1, -2, n] + 
       8*S[-2, 1, 1, n] - 80*S[1, -3, 1, n] + 104*S[1, -2, -2, n] + 
       12*S[1, -2, 1, n] - 80*S[1, 1, -3, n] + 24*S[1, 1, -2, n] - 
       4*S[1, 1, 3, n] - 12*S[1, 3, 1, n] - 80*S[2, -2, 1, n] + 
       16*S[3, 1, 1, n] + 160*S[1, 1, -2, 1, n]))/n^2 + 
    (128*(16*S[-4, 1, n] - 28*S[-3, -2, n] - 10*S[-3, 1, n] + 
       8*S[-2, -3, n] + 26*S[-2, -2, n] + 186*S[-2, 1, n] - 4*S[-2, 2, n] + 
       44*S[1, -4, n] - 18*S[1, -3, n] + 130*S[1, -2, n] - 97*S[1, 1, n] - 
       7*S[1, 3, n] - 44*S[1, 4, n] + 40*S[2, -3, n] - 12*S[2, -2, n] + 
       2*S[2, 3, n] + 24*S[3, -2, n] + 19*S[3, 1, n] - 8*S[3, 2, n] - 
       18*S[4, 1, n] + 32*S[-2, -2, 1, n] - 48*S[-2, 1, -2, n] + 
       8*S[-2, 1, 1, n] - 80*S[1, -3, 1, n] + 104*S[1, -2, -2, n] + 
       12*S[1, -2, 1, n] - 80*S[1, 1, -3, n] + 24*S[1, 1, -2, n] - 
       4*S[1, 1, 3, n] - 12*S[1, 3, 1, n] - 80*S[2, -2, 1, n] + 
       16*S[3, 1, 1, n] + 160*S[1, 1, -2, 1, n]))/(1 + n)^2 + 
    (3072*S[-2, 1, n] - (16384*S[1, 1, n])/(3*(-1 + n)) + 
      (16384*S[1, 1, n])/(3*(2 + n)) + (256*(-3 + 44*S[1, 1, n]))/n^2 + 
      (256*(-3 + 44*S[1, 1, n]))/(1 + n)^2 - 
      (512*(-13 + 36*S[-2, 1, n] + 51*S[1, 1, n]))/(3*n) + 
      (512*(-13 + 36*S[-2, 1, n] + 51*S[1, 1, n]))/(3*(1 + n)))*zeta[3] + 
    S[-3, n]*(4096/(-1 + n) - 5376/n^4 + 9344/(3*n^3) - 20224/n^2 + 
      85120/(3*n) - 5376/(1 + n)^4 - 9344/(3*(1 + n)^3) - 20224/(1 + n)^2 - 
      85120/(3*(1 + n)) - 4096/(2 + n) + (-1536 + 3072/n - 3072/(1 + n))*
       zeta[3]) + S[3, n]*(-2048/(3*(-1 + n)) + 768/n^4 - 128/n^3 + 
      3328/n^2 - 4800/n + 768/(1 + n)^4 + 128/(1 + n)^3 + 3328/(1 + n)^2 + 
      4800/(1 + n) + 2048/(3*(2 + n)) + (768 - 1536/n + 1536/(1 + n))*
       zeta[3]) + S[1, n]*(2048/(-1 + n) - 1536/n^6 - 768/n^5 - 6912/n^4 + 
      10752/n^3 - 100672/(3*n^2) + 182144/(3*n) - 1536/(1 + n)^6 + 
      768/(1 + n)^5 - 6912/(1 + n)^4 - 10752/(1 + n)^3 - 
      100672/(3*(1 + n)^2) - 182144/(3*(1 + n)) - 2048/(2 + n) + 
      (16384/(3*(-1 + n)) - 6144/n^3 + 1024/n^2 - 19968/n + 6144/(1 + n)^3 + 
        1024/(1 + n)^2 + 19968/(1 + n) - 16384/(3*(2 + n)))*zeta[3]) + 
    S[2, n]*(4096/(3*(-1 + n)) - 1536/n^5 + 256/n^4 - 4864/n^3 + 6208/n^2 - 
      17664/n + 1536/(1 + n)^5 + 256/(1 + n)^4 + 4864/(1 + n)^3 + 
      6208/(1 + n)^2 + 17664/(1 + n) - 4096/(3*(2 + n)) + 
      (8192/(3*(-1 + n)) - 5632/n^2 + 4352/n - 5632/(1 + n)^2 - 
        4352/(1 + n) - 8192/(3*(2 + n)))*zeta[3]) + 
    S[-2, n]*(-4096/(3*(-1 + n)) + 1024/n^5 + 512/n^4 + 4096/n^3 - 
      14464/(3*n^2) + 15232/n - 1024/(1 + n)^5 + 512/(1 + n)^4 - 
      4096/(1 + n)^3 - 14464/(3*(1 + n)^2) - 15232/(1 + n) + 
      4096/(3*(2 + n)) + (-256/3 - 8192/(3*(-1 + n)) + 5120/n^2 - 
        7168/(3*n) + 5120/(1 + n)^2 + 7168/(3*(1 + n)) + 8192/(3*(2 + n)))*
       zeta[3]) + (-320/3 - 5120/(3*(-1 + n)) + 3840/n^2 - 5120/(3*n) + 
      3840/(1 + n)^2 + 5120/(3*(1 + n)) + 5120/(3*(2 + n)))*zeta[5]))/2


==> anc/Pqq3PS.m <==
color[cf*nf^3]*(-320/27 + 64/(27*x) + (1216*x)/81 - (448*x^2)/81 + 
   (3008/81 + 128/(81*x) - (5312*x)/81 + (2176*x^2)/81)*HPL[{1}, x] + 
   (3136/81 + (64*x)/81 - (2432*x^2)/81)*HPL[{2}, x] + 
   (928/27 + (928*x)/27)*HPL[{3}, x] + (64/9 + (64*x)/9)*HPL[{4}, x] + 
   (-320/9 + (448*x)/9 - (128*x^2)/9)*HPL[{1, 1}, x] + 
   (-832/27 - (448*x)/27 + (256*x^2)/27)*HPL[{2, 1}, x] + 
   (-128/9 - (128*x)/9)*HPL[{3, 1}, x] + (-464/27 - (464*x)/27)*
    HPL[{0, 0, 0}, x] + (64/9 + 256/(27*x) - (64*x)/9 - (256*x^2)/27)*
    HPL[{1, 1, 1}, x] + (128/9 + (128*x)/9)*HPL[{2, 1, 1}, x] + 
   (-32/9 - (32*x)/9)*HPL[{0, 0, 0, 0}, x] + 
   (-3136/81 - (64*x)/81 + (2432*x^2)/81)*zeta[2] + 
   HPL[{0, 0}, x]*(-2336/81 - (2336*x)/81 + (-64/9 - (64*x)/9)*zeta[2]) + 
   (-128/9 - 128/(9*x) - (64*x)/9 + (128*x^2)/27)*zeta[3] + 
   HPL[{0}, x]*(-1888/81 - (352*x)/81 + (2048*x^2)/81 + 
     (-928/27 - (928*x)/27)*zeta[2] + (-128/9 - (128*x)/9)*zeta[3]) + 
   (-160/9 - (160*x)/9)*zeta[4]) + color[cf^2*nf^2]*
  (66451/81 - 4127560/(2187*x) - (477697*x)/243 + (6632656*x^2)/2187 + 
   (11680/27 + (11584*x)/27 + (2816*x^2)/27)*HPL[{4}, x] + 
   (224/9 + (224*x)/9)*HPL[{5}, x] + (-896/3 - 128*x)*HPL[{-4, 0}, x] + 
   (-896/3 + 128*x + (2048*x^2)/27)*HPL[{-3, 0}, x] + 
   (-1120 + 5888/(81*x) + (1952*x)/3 - (21760*x^2)/81)*HPL[{-2, 0}, x] + 
   (-896 + 2944/(9*x) - (1984*x)/3 + (5056*x^2)/9)*HPL[{-1, 0}, x] + 
   (-1264/9 + 4928/(81*x) + (2288*x)/9 - (14144*x^2)/81)*HPL[{1, 2}, x] + 
   (64/9 + 256/(27*x) - (64*x)/9 - (256*x^2)/27)*HPL[{1, 3}, x] + 
   (-896/27 + (3136*x)/27 + (2944*x^2)/27)*HPL[{2, 2}, x] + 
   (128/9 + (128*x)/9)*HPL[{2, 3}, x] + 
   (5728/27 + (7648*x)/27 + (3200*x^2)/27)*HPL[{3, 0}, x] + 
   (-352/3 + (640*x)/9 + (5248*x^2)/27)*HPL[{3, 1}, x] + 
   (-1088/9 - (1088*x)/9)*HPL[{3, 2}, x] + (-640/9 - (640*x)/9)*
    HPL[{4, 0}, x] + (-2144/9 - (2144*x)/9)*HPL[{4, 1}, x] + 
   (-256/3 - (256*x)/3)*HPL[{-3, 0, 0}, x] + 
   (-256/3 - 512/(27*x) + (256*x)/3 + (512*x^2)/27)*HPL[{-2, 0, 0}, x] + 
   (-1024/3 - 5632/(81*x) - (1024*x)/3 - (5632*x^2)/81)*HPL[{-1, 0, 0}, x] + 
   (-3232/9 + 1792/(81*x) + 416*x - (6400*x^2)/81)*HPL[{1, 0, 0}, x] + 
   (-2288/27 + 8896/(81*x) + (6128*x)/27 - (20416*x^2)/81)*
    HPL[{1, 1, 0}, x] + (3640/27 + 3008/(27*x) - (1720*x)/27 - (4928*x^2)/27)*
    HPL[{1, 1, 1}, x] + (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*
    HPL[{1, 1, 2}, x] + (-32/9 - 128/(27*x) + (32*x)/9 + (128*x^2)/27)*
    HPL[{1, 2, 0}, x] + (224/9 + 896/(27*x) - (224*x)/9 - (896*x^2)/27)*
    HPL[{1, 2, 1}, x] + (-5216/27 + 256/(27*x) - (2912*x)/27 + (2048*x^2)/27)*
    HPL[{2, 0, 0}, x] + (1856/27 + (6656*x)/27 + 128*x^2)*HPL[{2, 1, 0}, x] + 
   (736/3 + 320*x + (1408*x^2)/27)*HPL[{2, 1, 1}, x] + 
   (64/9 + (64*x)/9)*HPL[{2, 1, 2}, x] + (-64/9 - (64*x)/9)*
    HPL[{2, 2, 0}, x] + (448/9 + (448*x)/9)*HPL[{2, 2, 1}, x] + 
   (-1216/9 - (448*x)/9)*HPL[{3, 0, 0}, x] + (-1088/9 - (1088*x)/9)*
    HPL[{3, 1, 0}, x] + (-32/9 - (32*x)/9)*HPL[{3, 1, 1}, x] + 
   (15232/9 - (5344*x)/9 + (1024*x^2)/9)*HPL[{0, 0, 0, 0}, x] + 
   (-256/9 - 1024/(27*x) + (256*x)/9 + (1024*x^2)/27)*HPL[{1, 0, 0, 0}, x] + 
   (128/9 + 512/(27*x) - (128*x)/9 - (512*x^2)/27)*HPL[{1, 1, 0, 0}, x] + 
   (-32/3 - 128/(9*x) + (32*x)/3 + (128*x^2)/9)*HPL[{1, 1, 1, 0}, x] + 
   (-352/9 - 1408/(27*x) + (352*x)/9 + (1408*x^2)/27)*HPL[{1, 1, 1, 1}, x] + 
   (-512/9 - (512*x)/9)*HPL[{2, 0, 0, 0}, x] + (256/9 + (256*x)/9)*
    HPL[{2, 1, 0, 0}, x] + (-64/3 - (64*x)/3)*HPL[{2, 1, 1, 0}, x] + 
   (-704/9 - (704*x)/9)*HPL[{2, 1, 1, 1}, x] + 
   (256 - 64*x)*HPL[{0, 0, 0, 0, 0}, x] + 
   (320 + 320*x)*HPL[{0, 0, 0, 0, 0, 0}, x] + 
   HPL[{0, 0, 0}, x]*(2008/3 + (6008*x)/27 - (8192*x^2)/9 + 
     (-224/9 - (1376*x)/9)*zeta[2]) + HPL[{2, 0}, x]*
    (-14048/81 - (15920*x)/81 - (29632*x^2)/81 + (-128/9 - (128*x)/9)*
      zeta[2]) + HPL[{2, 1}, x]*(-62168/81 - (24104*x)/81 - (6976*x^2)/27 + 
     (-64/9 - (64*x)/9)*zeta[2]) + HPL[{3}, x]*(5416/81 + (1336*x)/81 - 
     (32576*x^2)/81 + (1088/9 + (1088*x)/9)*zeta[2]) + 
   HPL[{1, 1}, x]*(-49120/81 - 47536/(243*x) + (62320*x)/81 + 
     (7936*x^2)/243 + (-32/9 - 128/(27*x) + (32*x)/9 + (128*x^2)/27)*
      zeta[2]) + HPL[{1, 0}, x]*(-872/81 - 15280/(243*x) - (5992*x)/81 + 
     (35872*x^2)/243 + (-64/9 - 256/(27*x) + (64*x)/9 + (256*x^2)/27)*
      zeta[2]) + (-1472/9 + 1792/(9*x) + 384*x - (17024*x^2)/27)*zeta[3] + 
   HPL[{0, 0}, x]*(210400/81 + (145024*x)/81 + (279712*x^2)/243 + 
     (-11680/27 - (8128*x)/27 - (2816*x^2)/27)*zeta[2] + 
     (-1280/9 - (2432*x)/9)*zeta[3]) + 
   zeta[2]*(-75008/81 + 2944/(9*x) - (43240*x)/27 - (32320*x^2)/243 + 
     (-1024/9 - (1024*x)/9)*zeta[3]) + 
   HPL[{2}, x]*(75008/81 + (25384*x)/27 + (32320*x^2)/243 + 
     (896/27 - (3136*x)/27 - (2944*x^2)/27)*zeta[2] + 
     (-320/9 - (320*x)/9)*zeta[3]) + HPL[{1}, x]*
    (170236/243 + 38984/(243*x) - (139252*x)/243 - (69968*x^2)/243 + 
     (1264/9 - 4928/(81*x) - (2288*x)/9 + (14144*x^2)/81)*zeta[2] + 
     (-160/9 - 640/(27*x) + (160*x)/9 + (640*x^2)/27)*zeta[3]) + 
   (-1208/27 - 256/(3*x) + (29968*x)/27 + (4768*x^2)/9)*zeta[4] + 
   HPL[{0}, x]*(-315578/243 - 210176/(729*x) - (780682*x)/243 - 
     (1771376*x^2)/729 + (-5416/81 + 5888/(81*x) + (51368*x)/81 + 
       (32576*x^2)/81)*zeta[2] + (4768/27 - 256/(9*x) + (20896*x)/27 + 
       (1408*x^2)/27)*zeta[3] + (-7672/9 - (5944*x)/9)*zeta[4]) + 
   (-3488/9 - (2336*x)/9)*zeta[5]) + color[ca*cf*nf^2]*
  (-35746/729 + 1451678/(2187*x) + (1343200*x)/729 - (5374040*x^2)/2187 + 
   (-704/27 - (1000*x)/27 + (128*x^2)/9)*HPL[{4}, x] + 
   (608/9 - (416*x)/9)*HPL[{5}, x] + (1856/9 + 64*x)*HPL[{-4, 0}, x] + 
   (-1568/27 - (176*x)/3 - 128*x^2)*HPL[{-3, 0}, x] + 
   (320/3 - (64*x)/3)*HPL[{-3, 2}, x] + 
   (1504/27 + (608*x)/27 - (1792*x^2)/27)*HPL[{-2, 2}, x] + 
   (352/9 - (352*x)/9)*HPL[{-2, 3}, x] + 
   (6496/27 + 10624/(81*x) + (9184*x)/27 + (18688*x^2)/81)*HPL[{-1, 2}, x] + 
   (-16/9 - 1088/(27*x) - (16*x)/9 - (1088*x^2)/27)*HPL[{-1, 3}, x] + 
   (-1424/27 + 4832/(81*x) + (3008*x)/27 - (9584*x^2)/81)*HPL[{1, 2}, x] + 
   (-80/3 - 320/(9*x) + (80*x)/3 + (320*x^2)/9)*HPL[{1, 3}, x] + 
   (176/27 + 256/(27*x) + (512*x)/27 + (64*x^2)/9)*HPL[{2, 2}, x] + 
   (-160/3 - (160*x)/3)*HPL[{2, 3}, x] + 
   (-56/27 + (1072*x)/27 + (128*x^2)/27)*HPL[{3, 0}, x] + 
   (800/9 + (704*x)/9 + (256*x^2)/27)*HPL[{3, 1}, x] + 
   (-64/9 + (448*x)/9)*HPL[{3, 2}, x] + (80/9 - (368*x)/9)*HPL[{4, 0}, x] + 
   (-512/9 + (128*x)/9)*HPL[{4, 1}, x] + (-512/3 + (256*x)/3)*
    HPL[{-3, -1, 0}, x] + (928/9 + (32*x)/3)*HPL[{-3, 0, 0}, x] + 
   (64/3 - (64*x)/3)*HPL[{-2, -2, 0}, x] + 
   (-6464/27 + (2816*x)/27 + (2560*x^2)/27)*HPL[{-2, -1, 0}, x] + 
   (640/9 - (640*x)/9)*HPL[{-2, -1, 2}, x] + 
   (-368/9 + 256/(27*x) + (1136*x)/9 - (2176*x^2)/27)*HPL[{-2, 0, 0}, x] + 
   (64/9 - (64*x)/9)*HPL[{-2, 2, 0}, x] + (-320/9 + (320*x)/9)*
    HPL[{-2, 2, 1}, x] + (32/3 - 128/(9*x) + (32*x)/3 - (128*x^2)/9)*
    HPL[{-1, -2, 0}, x] + (-1024/3 - 5504/(81*x) - (4480*x)/9 - 
     (18176*x^2)/81)*HPL[{-1, -1, 0}, x] + 
   (704/9 - 512/(27*x) + (704*x)/9 - (512*x^2)/27)*HPL[{-1, -1, 2}, x] + 
   (848/3 + 12032/(81*x) + (3184*x)/9 + (17792*x^2)/81)*HPL[{-1, 0, 0}, x] + 
   (-160/9 - 512/(27*x) - (160*x)/9 - (512*x^2)/27)*HPL[{-1, 2, 0}, x] + 
   (-928/9 - 896/(27*x) - (928*x)/9 - (896*x^2)/27)*HPL[{-1, 2, 1}, x] + 
   (704/9 + 512/(27*x) - (704*x)/9 - (512*x^2)/27)*HPL[{1, -2, 0}, x] + 
   (11576/27 + 64/(27*x) - (12728*x)/27 + (1088*x^2)/27)*HPL[{1, 0, 0}, x] + 
   (1360/27 - 1312/(27*x) - (1408*x)/27 + (1360*x^2)/27)*HPL[{1, 1, 0}, x] + 
   (-2944/27 - 6560/(81*x) + (1024*x)/27 + (12320*x^2)/81)*
    HPL[{1, 1, 1}, x] + (80/3 + 320/(9*x) - (80*x)/3 - (320*x^2)/9)*
    HPL[{1, 1, 2}, x] + (128/9 + 512/(27*x) - (128*x)/9 - (512*x^2)/27)*
    HPL[{1, 2, 0}, x] + (32/9 + 128/(27*x) - (32*x)/9 - (128*x^2)/27)*
    HPL[{1, 2, 1}, x] + (640/9 + (640*x)/9)*HPL[{2, -2, 0}, x] + 
   (7768/27 - 256/(27*x) + (6328*x)/27 - (1408*x^2)/27)*HPL[{2, 0, 0}, x] + 
   (-1040/9 - (1280*x)/9 - (704*x^2)/27)*HPL[{2, 1, 0}, x] + 
   (-1664/9 + 1408/(27*x) - (896*x)/3 - (1408*x^2)/27)*HPL[{2, 1, 1}, x] + 
   (160/3 + (160*x)/3)*HPL[{2, 1, 2}, x] + (256/9 + (256*x)/9)*
    HPL[{2, 2, 0}, x] + (64/9 + (64*x)/9)*HPL[{2, 2, 1}, x] + 
   (1168/9 + (272*x)/9)*HPL[{3, 0, 0}, x] + (64/3 - (320*x)/9)*
    HPL[{3, 1, 0}, x] + (832/9 + (640*x)/9)*HPL[{3, 1, 1}, x] + 
   (-1408/9 + (1408*x)/9)*HPL[{-2, -1, -1, 0}, x] + 
   (-128/3 + (128*x)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (-32 + 32*x)*HPL[{-2, 0, 0, 0}, x] + 
   (-704/9 + 2816/(27*x) - (704*x)/9 + (2816*x^2)/27)*
    HPL[{-1, -1, -1, 0}, x] + (128/(3*x) + (128*x^2)/3)*
    HPL[{-1, -1, 0, 0}, x] + (-16/3 + 256/(9*x) - (16*x)/3 + (256*x^2)/9)*
    HPL[{-1, 0, 0, 0}, x] + (-288 + (8816*x)/27)*HPL[{0, 0, 0, 0}, x] + 
   (176/9 + 1280/(27*x) - (176*x)/9 - (1280*x^2)/27)*HPL[{1, 0, 0, 0}, x] + 
   (-48 - 128/(3*x) + 48*x + (128*x^2)/3)*HPL[{1, 1, 0, 0}, x] + 
   (464/9 + 1856/(27*x) - (464*x)/9 - (1856*x^2)/27)*HPL[{1, 1, 1, 0}, x] + 
   (352/9 + 1408/(27*x) - (352*x)/9 - (1408*x^2)/27)*HPL[{1, 1, 1, 1}, x] + 
   (544/9 + (544*x)/9)*HPL[{2, 0, 0, 0}, x] + (-224/3 - (224*x)/3)*
    HPL[{2, 1, 0, 0}, x] + (928/9 + (928*x)/9)*HPL[{2, 1, 1, 0}, x] + 
   (704/9 + (704*x)/9)*HPL[{2, 1, 1, 1}, x] + (448*x*HPL[{0, 0, 0, 0, 0}, x])/
    9 + (-192 + 64*x)*HPL[{-3}, x]*zeta[2] + (-448/3 + (448*x)/3)*
    HPL[{-2, -1}, x]*zeta[2] + (-352/3 + 640/(9*x) - (352*x)/3 + (640*x^2)/9)*
    HPL[{-1, -1}, x]*zeta[2] + HPL[{3}, x]*(-17792/81 - (23480*x)/81 + 
     (8848*x^2)/81 + (-704/9 - (832*x)/9)*zeta[2]) + 
   HPL[{-2, 0}, x]*(64000/81 - 2944/(81*x) - (44080*x)/81 + (40960*x^2)/81 + 
     (64/9 - (64*x)/9)*zeta[2]) + HPL[{2, 1}, x]*(46256/81 + 1280/(81*x) + 
     (42128*x)/81 - (1952*x^2)/27 + (224/9 + (224*x)/9)*zeta[2]) + 
   HPL[{2, 0}, x]*(10856/81 + 1280/(81*x) - (7288*x)/81 - (1936*x^2)/81 + 
     (896/9 + (896*x)/9)*zeta[2]) + HPL[{0, 0, 0}, x]*
    (6592/27 - (24968*x)/81 - (64*x^2)/81 + (-608/9 + (992*x)/9)*zeta[2]) + 
   HPL[{1, 0}, x]*(2176/81 + 8372/(243*x) - (17212*x)/81 + (36736*x^2)/243 + 
     (640/9 + 1408/(27*x) - (640*x)/9 - (1408*x^2)/27)*zeta[2]) + 
   HPL[{1, 1}, x]*(19952/27 + 35488/(243*x) - (3040*x)/3 + (31184*x^2)/243 + 
     (112/9 + 448/(27*x) - (112*x)/9 - (448*x^2)/27)*zeta[2]) + 
   HPL[{-1, 0}, x]*(52792/81 - 64/(81*x^2) - 65240/(243*x) + (7264*x)/27 - 
     (158048*x^2)/243 + (416/9 + 640/(27*x) + (416*x)/9 + (640*x^2)/27)*
      zeta[2]) + (-18752/81 - 320/(9*x) + (4144*x)/81 + (18992*x^2)/27)*
    zeta[3] + zeta[2]*(106528/81 - 1928/(9*x) + (119020*x)/81 + 
     (83440*x^2)/243 + (-736/9 - (1888*x)/9)*zeta[3]) + 
   HPL[{-2}, x]*((-4736/27 + (800*x)/27 + (1024*x^2)/9)*zeta[2] + 
     (416/3 - (416*x)/3)*zeta[3]) + HPL[{2}, x]*(-106528/81 - 13184/(243*x) - 
     (97228*x)/81 - (83440*x^2)/243 + (-1136/9 - 256/(27*x) - (640*x)/9 + 
       (1088*x^2)/27)*zeta[2] + (2752/9 + (2752*x)/9)*zeta[3]) + 
   HPL[{0, 0}, x]*(-27608/81 - (87872*x)/81 - (8096*x^2)/9 + 
     (704/27 - (584*x)/27 - (128*x^2)/9)*zeta[2] + (736/9 + (3872*x)/9)*
      zeta[3]) + HPL[{1}, x]*(-206332/243 - 323510/(729*x) + (135406*x)/243 + 
     (536288*x^2)/729 + (-3184/27 - 2080/(81*x) + (3712*x)/27 + (496*x^2)/81)*
      zeta[2] + (2048/9 + 4160/(27*x) - (2048*x)/9 - (4160*x^2)/27)*
      zeta[3]) + HPL[{-1}, x]*((-11104/27 - 13376/(81*x) - (15904*x)/27 - 
       (27776*x^2)/81)*zeta[2] + (144 - 128/(3*x) + 144*x - (128*x^2)/3)*
      zeta[3]) + (-9328/27 + 4384/(27*x) - (24458*x)/27 - (7120*x^2)/27)*
    zeta[4] + HPL[{0}, x]*(111484/81 + 93376/(729*x) + (431590*x)/243 + 
     (206624*x^2)/81 + (17792/81 - 2944/(81*x) - (20600*x)/81 - 
       (8848*x^2)/81)*zeta[2] + (-19136/27 + 128/(3*x) - (24544*x)/27 - 
       (704*x^2)/3)*zeta[3] + (2848/9 + (2512*x)/9)*zeta[4]) + 
   (32 + (7360*x)/9)*zeta[5]) + color[ca^2*cf*nf]*
  (-218249/9 + 45391159/(2187*x) + (17056480*x)/243 - (145864972*x^2)/2187 + 
   (-10736/9 + (13736*x)/9 + (1664*x^2)/3)*HPL[{5}, x] + 
   (-272/3 - (1936*x)/3)*HPL[{6}, x] + (-2336/3 - 96*x)*HPL[{-5, 0}, x] + 
   (14896/9 + (1312*x)/3 - (2432*x^2)/9 - 32/(3*(1 + x)))*HPL[{-4, 0}, x] + 
   (1120 - 32*x)*HPL[{-4, 2}, x] + (5200/9 + (5696*x)/9 - (5888*x^2)/9)*
    HPL[{-3, 2}, x] + (3584/3 - (1216*x)/3)*HPL[{-3, 3}, x] + 
   (3248/9 - 3200/(9*x) + (4432*x)/9 - (7808*x^2)/9)*HPL[{-2, 3}, x] + 
   (448 - 448*x)*HPL[{-2, 4}, x] + (416/3 - 3200/(9*x) + (416*x)/3 - 
     (3200*x^2)/9)*HPL[{-1, 4}, x] + (2160 - 1888/(27*x) - (5080*x)/3 - 
     (10712*x^2)/27)*HPL[{1, 3}, x] + 
   (-928/9 - 1600/(9*x) + (928*x)/9 + (1600*x^2)/9)*HPL[{1, 4}, x] + 
   (2104/3 - 2432/(9*x) + 960*x - (320*x^2)/9 - 64/(3*(1 + x)))*
    HPL[{2, 3}, x] + (-640/3 - (640*x)/3)*HPL[{2, 4}, x] + 
   (856/9 + 512/(9*x) - (1552*x)/9 + (64*x^2)/9)*HPL[{3, 2}, x] + 
   (416/3 - (1568*x)/3)*HPL[{3, 3}, x] + 
   (-2696/9 + (10256*x)/9 + (1984*x^2)/9 + 32/(3*(1 + x)))*HPL[{4, 0}, x] + 
   (4424/9 - (896*x)/9 + (1472*x^2)/9 + 64/(3*(1 + x)))*HPL[{4, 1}, x] + 
   (128/3 + (256*x)/3)*HPL[{4, 2}, x] + (-80/3 - (880*x)/3)*HPL[{5, 0}, x] + 
   (-832/3 + (64*x)/3)*HPL[{5, 1}, x] + (-1568 - 608*x)*HPL[{-4, -1, 0}, x] + 
   (512 - 32*x)*HPL[{-4, 0, 0}, x] + (-1024/3 - 256*x)*HPL[{-3, -2, 0}, x] + 
   (-3184/9 - 64/(3*(-1 + x)) + (8000*x)/9 + (2176*x^2)/3)*
    HPL[{-3, -1, 0}, x] + (-1216 - 192*x)*HPL[{-3, -1, 2}, x] + 
   (1872 + 32/(3*(-1 + x)) + (2960*x)/3 - (6080*x^2)/9)*HPL[{-3, 0, 0}, x] + 
   (640/3 - 256*x)*HPL[{-3, 2, 0}, x] + (-320 - (64*x)/3)*
    HPL[{-3, 2, 1}, x] + (-1664/3 + (1664*x)/3)*HPL[{-2, -3, 0}, x] + 
   (-464 - 64/(3*(-1 + x)) - 1280/(9*x) + (608*x)/3 + (2048*x^2)/9)*
    HPL[{-2, -2, 0}, x] + (-1088/3 + (1088*x)/3)*HPL[{-2, -2, 2}, x] + 
   (-4096/9 - 640/(9*x) - (2240*x)/9 + (7552*x^2)/9)*HPL[{-2, -1, 2}, x] + 
   (-1472/3 + (1472*x)/3)*HPL[{-2, -1, 3}, x] + 
   (224/9 - 1792/(9*x) + (1216*x)/9 - (2432*x^2)/9)*HPL[{-2, 2, 0}, x] + 
   (-1696/9 - 896/(9*x) - (2720*x)/9 + (640*x^2)/9)*HPL[{-2, 2, 1}, x] + 
   (64/3 - (64*x)/3)*HPL[{-2, 2, 2}, x] + (416/3 - (416*x)/3)*
    HPL[{-2, 3, 0}, x] + (-256 + 256*x)*HPL[{-2, 3, 1}, x] + 
   (64/3 + (64*x)/3)*HPL[{-1, -4, 0}, x] + 
   (-1472/9 + 3712/(9*x) - (1472*x)/9 + (3712*x^2)/9)*HPL[{-1, -3, 0}, x] + 
   (-12464/9 - 5152/(9*x) - (16736*x)/9 - (9424*x^2)/9)*HPL[{-1, -2, 0}, x] + 
   (-96 + 896/(3*x) - 96*x + (896*x^2)/3)*HPL[{-1, -2, 2}, x] + 
   (-2176 - 25024/(27*x) - 3200*x - (52672*x^2)/27)*HPL[{-1, -1, 2}, x] + 
   (32/3 + 4480/(9*x) + (32*x)/3 + (4480*x^2)/9)*HPL[{-1, -1, 3}, x] + 
   (32/3 - 128/(9*x) + (32*x)/3 - (128*x^2)/9)*HPL[{-1, 2, 2}, x] + 
   (128/3 + (128*x)/3)*HPL[{-1, 2, 3}, x] + 
   (-16 - 448/(3*x) - 16*x - (448*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (-896/3 + 512/(9*x) - (896*x)/3 + (512*x^2)/9)*HPL[{-1, 3, 1}, x] + 
   (-64/3 - (64*x)/3)*HPL[{-1, 4, 0}, x] + (-128/3 - (128*x)/3)*
    HPL[{-1, 4, 1}, x] + (2096/3 + 4352/(9*x) - (2096*x)/3 - (4352*x^2)/9)*
    HPL[{1, -3, 0}, x] + (9088/3 - 6016/(9*x) - (10784*x)/3 + (11104*x^2)/9)*
    HPL[{1, -2, 0}, x] + (1088/9 + 256/(9*x) - (1088*x)/9 - (256*x^2)/9)*
    HPL[{1, -2, 2}, x] + (26056/27 - 3160/(9*x) - (47608*x)/27 + 
     (3448*x^2)/3)*HPL[{1, 1, 1}, x] + 
   (-4552/9 + 896/(9*x) + (2512*x)/9 + (1144*x^2)/9)*HPL[{1, 1, 2}, x] + 
   (192 + 640/(3*x) - 192*x - (640*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (-424/3 + 7904/(27*x) + (1048*x)/3 - (13520*x^2)/27)*HPL[{1, 2, 0}, x] + 
   (-48 + 704/(9*x) + (40*x)/3 - (392*x^2)/9)*HPL[{1, 2, 1}, x] + 
   (64 + 256/(3*x) - 64*x - (256*x^2)/3)*HPL[{1, 2, 2}, x] + 
   (32 - 128/(3*x) - 32*x + (128*x^2)/3)*HPL[{1, 3, 0}, x] + 
   (416/3 + 128/(9*x) - (416*x)/3 - (128*x^2)/9)*HPL[{1, 3, 1}, x] + 
   (2848/3 + (2848*x)/3)*HPL[{2, -3, 0}, x] + 
   (6800/9 + 512/(9*x) - (5872*x)/9 - (5632*x^2)/9 - 64/(3*(1 + x)))*
    HPL[{2, -2, 0}, x] + (128/3 + (128*x)/3)*HPL[{2, -2, 2}, x] + 
   (-1264/9 - 5440/(27*x) + (7312*x)/9 - (7744*x^2)/27)*HPL[{2, 1, 1}, x] + 
   (-344 + 1280/(9*x) - (2176*x)/3 - (448*x^2)/3)*HPL[{2, 1, 2}, x] + 
   (1024/3 + (1024*x)/3)*HPL[{2, 1, 3}, x] + 
   (-976/9 + 896/(9*x) - (1408*x)/9 - (128*x^2)/9)*HPL[{2, 2, 0}, x] + 
   (-856/9 + 256/(9*x) - (2080*x)/9 - 64*x^2)*HPL[{2, 2, 1}, x] + 
   (128 + 128*x)*HPL[{2, 2, 2}, x] + (-64/3 - (64*x)/3)*HPL[{2, 3, 0}, x] + 
   (320/3 + (320*x)/3)*HPL[{2, 3, 1}, x] + 
   (1344 + 256*x)*HPL[{3, -2, 0}, x] + 
   (-2944/9 - 512/(9*x) + (9280*x)/9 - (2816*x^2)/9 - 32/(3*(1 + x)))*
    HPL[{3, 0, 0}, x] + (-32 + 512/(9*x) - (2608*x)/9)*HPL[{3, 1, 0}, x] + 
   (-2752/9 + 1664/(9*x) - (8128*x)/9 - (256*x^2)/3)*HPL[{3, 1, 1}, x] + 
   (128 + 256*x)*HPL[{3, 1, 2}, x] + (32 + 160*x)*HPL[{3, 2, 0}, x] + 
   (160/3 + (160*x)/3)*HPL[{3, 2, 1}, x] + (2192/3 - (1712*x)/3)*
    HPL[{4, 0, 0}, x] + (-256 + 384*x)*HPL[{4, 1, 0}, x] + 
   (64/3 + 512*x)*HPL[{4, 1, 1}, x] + (-832/3 + 192*x)*
    HPL[{-3, -1, -1, 0}, x] + (-4288/3 - 512*x)*HPL[{-3, -1, 0, 0}, x] + 
   (544 - (2048*x)/3)*HPL[{-3, 0, 0, 0}, x] + 
   (-320 + 320*x)*HPL[{-2, -2, -1, 0}, x] + (-1216/3 + (1216*x)/3)*
    HPL[{-2, -2, 0, 0}, x] + (-1408/3 + (1408*x)/3)*HPL[{-2, -1, -2, 0}, x] + 
   (7024/9 + 128/(3*(-1 + x)) + 896/(3*x) - (9184*x)/9 + (256*x^2)/3)*
    HPL[{-2, -1, -1, 0}, x] + (-1024/3 + (1024*x)/3)*
    HPL[{-2, -1, -1, 2}, x] + (-2264/3 - 64/(3*(-1 + x)) - 128/x - 176*x + 
     (2368*x^2)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (-128 + 128*x)*HPL[{-2, -1, 2, 0}, x] + (896/3 - (896*x)/3)*
    HPL[{-2, -1, 2, 1}, x] + (3128/3 + 32/(3*(-1 + x)) - 1408/(3*x) - 280*x - 
     (1792*x^2)/3)*HPL[{-2, 0, 0, 0}, x] + (1216/3 - (1216*x)/3)*
    HPL[{-2, 2, 0, 0}, x] + (-704/3 + (704*x)/3)*HPL[{-2, 2, 1, 0}, x] + 
   (-640/3 + (640*x)/3)*HPL[{-2, 2, 1, 1}, x] + 
   (-160 + 640/(3*x) - 160*x + (640*x^2)/3)*HPL[{-1, -2, -1, 0}, x] + 
   (-160 + 896/(3*x) - 160*x + (896*x^2)/3)*HPL[{-1, -2, 0, 0}, x] + 
   (-704/3 + 2816/(9*x) - (704*x)/3 + (2816*x^2)/9)*HPL[{-1, -1, -2, 0}, x] + 
   (6880/9 + 320/(3*x) + (6736*x)/9 + (272*x^2)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-1024/3 + 1024/(9*x) - (1024*x)/3 + (1024*x^2)/9)*
    HPL[{-1, -1, -1, 2}, x] + (-31568/9 - 37376/(27*x) - (42488*x)/9 - 
     (70136*x^2)/27)*HPL[{-1, -1, 0, 0}, x] + 
   (320/3 + 1792/(9*x) + (320*x)/3 + (1792*x^2)/9)*HPL[{-1, -1, 2, 0}, x] + 
   (1472/3 + 256/(9*x) + (1472*x)/3 + (256*x^2)/9)*HPL[{-1, -1, 2, 1}, x] + 
   (128/3 + (128*x)/3)*HPL[{-1, 2, -2, 0}, x] + 
   (800/3 - 2048/(9*x) + (800*x)/3 - (2048*x^2)/9)*HPL[{-1, 2, 0, 0}, x] + 
   (-352/3 + 1408/(9*x) - (352*x)/3 + (1408*x^2)/9)*HPL[{-1, 2, 1, 0}, x] + 
   (-320/3 + 1280/(9*x) - (320*x)/3 + (1280*x^2)/9)*HPL[{-1, 2, 1, 1}, x] + 
   (64/3 + (64*x)/3)*HPL[{-1, 3, 0, 0}, x] + (128/3 - (128*x)/3)*
    HPL[{1, -3, -1, 0}, x] + (-64/3 + (64*x)/3)*HPL[{1, -3, 0, 0}, x] + 
   (128/3 - (128*x)/3)*HPL[{1, -2, -2, 0}, x] + 
   (-128 - 256/x + 128*x + 256*x^2)*HPL[{1, -2, -1, 0}, x] + 
   (3616/9 + 512/x - (3616*x)/9 - 512*x^2)*HPL[{1, -2, 0, 0}, x] + 
   (2272/3 + 256/(9*x) - (2272*x)/3 - (256*x^2)/9)*HPL[{1, 1, -2, 0}, x] + 
   (-56/3 + 5440/(27*x) - 8*x - (4720*x^2)/27)*HPL[{1, 1, 0, 0}, x] + 
   (-6680/9 - 320/(9*x) + (3272*x)/9 + (3728*x^2)/9)*HPL[{1, 1, 1, 0}, x] + 
   (-4816/9 - 5824/(27*x) + (976*x)/9 + (17344*x^2)/27)*
    HPL[{1, 1, 1, 1}, x] + (544/3 + 2176/(9*x) - (544*x)/3 - (2176*x^2)/9)*
    HPL[{1, 1, 1, 2}, x] + (736/3 + 2944/(9*x) - (736*x)/3 - (2944*x^2)/9)*
    HPL[{1, 1, 2, 0}, x] + (352/3 + 1408/(9*x) - (352*x)/3 - (1408*x^2)/9)*
    HPL[{1, 1, 2, 1}, x] + (-80 + 80*x)*HPL[{1, 2, 0, 0}, x] + 
   (608/3 + 2432/(9*x) - (608*x)/3 - (2432*x^2)/9)*HPL[{1, 2, 1, 0}, x] + 
   (224/3 + 896/(9*x) - (224*x)/3 - (896*x^2)/9)*HPL[{1, 2, 1, 1}, x] + 
   (-1024/3 - (1024*x)/3)*HPL[{2, -2, -1, 0}, x] + 
   (2240/3 + (2240*x)/3)*HPL[{2, -2, 0, 0}, x] + 
   (560/9 - 384/x + (7232*x)/9 - (256*x^2)/9 - 32/(3*(1 + x)))*
    HPL[{2, 0, 0, 0}, x] + (1600/3 + (1600*x)/3)*HPL[{2, 1, -2, 0}, x] + 
   (224/3 - 128/(9*x) + 16*x - (640*x^2)/3 - 64/(3*(1 + x)))*
    HPL[{2, 1, 0, 0}, x] + (-5872/9 + 2048/(9*x) - (10816*x)/9 - 256*x^2)*
    HPL[{2, 1, 1, 0}, x] + (-3872/9 + 1280/(9*x) - (7712*x)/9 - (1280*x^2)/9)*
    HPL[{2, 1, 1, 1}, x] + (1088/3 + (1088*x)/3)*HPL[{2, 1, 1, 2}, x] + 
   (1472/3 + (1472*x)/3)*HPL[{2, 1, 2, 0}, x] + 
   (704/3 + (704*x)/3)*HPL[{2, 1, 2, 1}, x] + (-160/3 - (160*x)/3)*
    HPL[{2, 2, 0, 0}, x] + (1216/3 + (1216*x)/3)*HPL[{2, 2, 1, 0}, x] + 
   (448/3 + (448*x)/3)*HPL[{2, 2, 1, 1}, x] + 
   (400/3 - 976*x)*HPL[{3, 0, 0, 0}, x] + (704*x*HPL[{3, 1, 0, 0}, x])/3 + 
   (736/3 + (1120*x)/3)*HPL[{3, 1, 1, 0}, x] + (640/3 + (640*x)/3)*
    HPL[{3, 1, 1, 1}, x] + (2176/3 - (2176*x)/3)*HPL[{-2, -1, -1, -1, 0}, 
     x] + (-1472/3 + (1472*x)/3)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-1696/3 + (1696*x)/3)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (1712/3 - (1712*x)/3)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (1088/3 - 4352/(9*x) + (1088*x)/3 - (4352*x^2)/9)*
    HPL[{-1, -1, -1, -1, 0}, x] + (-992/3 + 2432/(9*x) - (992*x)/3 + 
     (2432*x^2)/9)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-176/3 + 4736/(9*x) - (176*x)/3 + (4736*x^2)/9)*
    HPL[{-1, -1, 0, 0, 0}, x] + (1528/9 - 3968/(9*x) + (1528*x)/9 - 
     (3968*x^2)/9)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (64/3 + (64*x)/3)*HPL[{-1, 2, 0, 0, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{-1, 2, 1, 0, 0}, x] + 
   (2176/3 + (13088*x)/9)*HPL[{0, 0, 0, 0, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{1, -2, -1, -1, 0}, x] + 
   (128/3 - (128*x)/3)*HPL[{1, -2, -1, 0, 0}, x] + 
   (-64/3 + (64*x)/3)*HPL[{1, -2, 0, 0, 0}, x] + 
   (-3176/9 - 256/x + (3176*x)/9 + 256*x^2)*HPL[{1, 0, 0, 0, 0}, x] + 
   (-944/3 + 1408/(9*x) + (944*x)/3 - (1408*x^2)/9)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-32 + 512/(3*x) + 32*x - (512*x^2)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (224 + 896/(3*x) - 224*x - (896*x^2)/3)*HPL[{1, 1, 1, 1, 0}, x] + 
   (-1424/3 - (1424*x)/3)*HPL[{2, 0, 0, 0, 0}, x] + 
   (-160/3 - (160*x)/3)*HPL[{2, 1, 0, 0, 0}, x] + 
   (448/3 + (448*x)/3)*HPL[{2, 1, 1, 0, 0}, x] + 
   (448 + 448*x)*HPL[{2, 1, 1, 1, 0}, x] + (-640 - 1184*x)*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (-1904 - 272*x)*HPL[{-4}, x]*zeta[2] + 
   (3232/3 + 288*x)*HPL[{-3, -1}, x]*zeta[2] + (608/3 - (608*x)/3)*
    HPL[{-2, -2}, x]*zeta[2] + (16 - 192/x + 16*x - 192*x^2)*HPL[{-1, -2}, x]*
    zeta[2] + (64/3 - (64*x)/3)*HPL[{1, -3}, x]*zeta[2] + 
   (-640/3 - (640*x)/3)*HPL[{2, -2}, x]*zeta[2] + 
   (704 - 704*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (1568/3 - 3200/(9*x) + (1568*x)/3 - (3200*x^2)/9)*HPL[{-1, -1, -1}, x]*
    zeta[2] + (-128/3 + (128*x)/3)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-390784/315 - (54448*x)/45)*zeta[2]^3 + 
   HPL[{3, 1}, x]*(-2080/9 + 7040/(27*x) + (3464*x)/3 - (19928*x^2)/27 + 
     (32/3 - 160*x)*zeta[2]) + HPL[{-2, 2}, x]*(14768/27 - 64/(9*(-1 + x)) + 
     15104/(27*x) + (63136*x)/27 + (21184*x^2)/27 + 
     (448/3 - (448*x)/3)*zeta[2]) + HPL[{-1, 2, 1}, x]*
    (-1712/3 - 1088/(27*x) - (1712*x)/3 - (1088*x^2)/27 + 
     (-128/3 - (128*x)/3)*zeta[2]) + HPL[{-1, 2, 0}, x]*
    (-400/3 - 4960/(27*x) + (496*x)/3 + (3104*x^2)/27 + 
     (-128/3 - (128*x)/3)*zeta[2]) + HPL[{-1, 3}, x]*
    (3416/3 - 1472/(27*x) + 1992*x + (21568*x^2)/27 + 
     (-64/3 - (64*x)/3)*zeta[2]) + HPL[{1, 0, 0, 0}, x]*
    (6488/3 - 19328/(27*x) - (5176*x)/3 + (7520*x^2)/27 + 
     (32/3 - (32*x)/3)*zeta[2]) + HPL[{-2, -1, 0}, x]*
    (-30880/27 - 8704/(27*x) - (25664*x)/27 - (16432*x^2)/9 + 
     (-32/3 + (32*x)/3)*zeta[2]) + HPL[{-1, 0, 0, 0}, x]*
    (-152/9 - 32000/(27*x) + (6664*x)/9 - (11552*x^2)/27 + 
     (32/3 + (32*x)/3)*zeta[2]) + HPL[{2, 2}, x]*(7240/27 + 4256/(27*x) + 
     (856*x)/27 - (2344*x^2)/9 + (32 + 32*x)*zeta[2]) + 
   HPL[{-3, 0}, x]*(-9904/27 - (24256*x)/9 - (57712*x^2)/27 - 
     32/(9*(1 + x)) + (-2080/3 + (448*x)/3)*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(-2824/9 + 1888/(27*x) + (560*x)/3 - (27376*x^2)/27 + 
     (160 + 160*x)*zeta[2]) + HPL[{4}, x]*(-19888/27 + 32/(9*(-1 + x)) - 
     (44312*x)/27 + (10376*x^2)/27 + (-2480/3 + (656*x)/3)*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(344/3 - 32/(9*(-1 + x)) + 9728/(9*x) + (37360*x)/9 - 
     (25480*x^2)/27 + (-752/3 + (752*x)/3)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(11900/27 + 6016/(27*x) - (33316*x)/27 + (13552*x^2)/9 + 
     (1232/3 + (1232*x)/3)*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (-7400/9 + 16/(9*(-1 + x)) - (53336*x)/27 + (34496*x^2)/27 + 
     16/(9*(1 + x)) + (272/3 + (1648*x)/3)*zeta[2]) + 
   HPL[{3, 0}, x]*(-6796/27 + 2560/(9*x) - (1948*x)/27 + (3824*x^2)/27 + 
     (1088/3 + (2336*x)/3)*zeta[2]) + HPL[{-1, -1, 0}, x]*
    (2272/27 - 23192/(81*x) + (61864*x)/27 + (155584*x^2)/81 + 
     (-1520/3 - 2944/(9*x) - (1520*x)/3 - (2944*x^2)/9)*zeta[2]) + 
   HPL[{1, 2}, x]*(2900/27 + 12928/(81*x) - (27800*x)/27 + (61772*x^2)/81 + 
     (16 + 64/(3*x) - 16*x - (64*x^2)/3)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(1544/9 - 3592/(27*x) - (15968*x)/9 + (46864*x^2)/27 + 
     (304 - 128/(3*x) - 304*x + (128*x^2)/3)*zeta[2]) + 
   (805268/81 - 26512/(9*x) - (1381468*x)/81 + (805652*x^2)/81)*zeta[3] + 
   (-4940/3 + 1412*x)*zeta[3]^2 + HPL[{-3}, x]*
    ((-2264/3 - 32/(3*(-1 + x)) - (1696*x)/9 + (9152*x^2)/9)*zeta[2] + 
     (-1840/3 - (688*x)/3)*zeta[3]) + HPL[{-1, 2}, x]*
    (59624/27 + 113824/(81*x) + (73280*x)/27 + (154792*x^2)/81 + 
     (160/3 - 1024/(9*x) + (160*x)/3 - (1024*x^2)/9)*zeta[2] + 
     (-256/3 - (256*x)/3)*zeta[3]) + HPL[{1, -2}, x]*
    ((-1664/9 - 1408/(9*x) + (1664*x)/9 + (1408*x^2)/9)*zeta[2] + 
     (128/3 - (128*x)/3)*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (201308/27 + 35732/(9*x) + (271460*x)/27 + (59116*x^2)/9 + 
     (1160/9 + 320/x + (1160*x)/9 + 320*x^2)*zeta[2] + 
     (-64/3 - (64*x)/3)*zeta[3]) + HPL[{1, 0, 0}, x]*
    (-32524/9 + 26296/(27*x) + (14948*x)/3 - (63256*x^2)/27 + 
     (1112/3 + 640/(3*x) - (1112*x)/3 - (640*x^2)/3)*zeta[2] + 
     (-64/3 + (64*x)/3)*zeta[3]) + HPL[{-2, -1}, x]*
    ((2536/3 + 64/(3*(-1 + x)) + 1984/(9*x) - (784*x)/3 - (7168*x^2)/9)*
      zeta[2] + (-704 + 704*x)*zeta[3]) + HPL[{-2, 0}, x]*
    (578672/81 - 59104/(81*x) - (333680*x)/81 + (583168*x^2)/81 + 
     (-1936/9 + 256/x - (584*x)/9 + (6016*x^2)/9)*zeta[2] + 
     (-3872/3 + (3872*x)/3)*zeta[3]) + HPL[{0, 0, 0}, x]*
    (42820/9 - (293980*x)/81 + (84524*x^2)/81 + 
     (10736/9 - 16/(3*(-1 + x)) - (9800*x)/9 - (1664*x^2)/3 - 16/(3*(1 + x)))*
      zeta[2] + (-5632/3 + (4000*x)/3)*zeta[3]) + 
   HPL[{2, 0}, x]*(-143624/81 + 5504/(9*x) - (75812*x)/81 - (29360*x^2)/27 + 
     (-5000/9 + 3328/(9*x) - (12488*x)/9 - (1472*x^2)/9 + 64/(3*(1 + x)))*
      zeta[2] + (4240/3 + (4240*x)/3)*zeta[3]) + 
   HPL[{2, 1}, x]*(-63236/81 + 51248/(81*x) - (131744*x)/81 + 
     (147752*x^2)/81 + (-416/9 + 64/(9*x) + (1936*x)/9 + (320*x^2)/3 + 
       64/(3*(1 + x)))*zeta[2] + (4832/3 + (4832*x)/3)*zeta[3]) + 
   HPL[{3}, x]*(-67024/81 - 17920/(81*x) - (417724*x)/81 - (182044*x^2)/81 + 
     (-272 - 512/(9*x) - 272*x + (3200*x^2)/9 + 32/(3*(1 + x)))*zeta[2] + 
     (5072/3 + (5072*x)/3)*zeta[3]) + HPL[{1, 1}, x]*
    (-270694/81 + 9512/(27*x) + (302536*x)/81 - (20126*x^2)/27 + 
     (1112/9 - 416/(9*x) + (856*x)/9 - (1552*x^2)/9)*zeta[2] + 
     (5072/3 + 4352/(9*x) - (5072*x)/3 - (4352*x^2)/9)*zeta[3]) + 
   HPL[{-1, -1}, x]*((23024/9 + 26464/(27*x) + (32168*x)/9 + (53896*x^2)/27)*
      zeta[2] + (-1952/3 + 2432/(9*x) - (1952*x)/3 + (2432*x^2)/9)*zeta[3]) + 
   zeta[2]*(127364/81 - 796624/(243*x) - (1278254*x)/81 + (127226*x^2)/81 + 
     (10048/9 + 16/(3*(-1 + x)) + 512/(3*x) + (25936*x)/9 + 320*x^2 - 
       80/(3*(1 + x)))*zeta[3]) + (18112/27 - 16/(9*(-1 + x)) - 32992/(9*x) - 
     (301336*x)/27 - (117572*x^2)/27 - 28/(3*(1 + x)))*zeta[4] + 
   HPL[{0, 0}, x]*(-1126396/81 + 20992/(243*x) + (537922*x)/81 - 
     (4346590*x^2)/243 + (19888/27 - 16/(3*(-1 + x)) - (28456*x)/27 - 
       (10376*x^2)/27 - 16/(9*(1 + x)))*zeta[2] + 
     (18896/9 + 32/(3*(-1 + x)) + 512/(3*x) - (15056*x)/9 + 32/(3*(1 + x)))*
      zeta[3] + (-5804/3 - (524*x)/3)*zeta[4]) + 
   HPL[{-1, 0}, x]*(-2456 + 128/(81*x^2) - 1174912/(243*x) - (889348*x)/81 - 
     (3246532*x^2)/243 + (-2848/9 + 2768/(27*x) - (10120*x)/9 - 
       (19048*x^2)/27)*zeta[2] + (-3056/9 + 9280/(9*x) - (3056*x)/9 + 
       (9280*x^2)/9)*zeta[3] + (-136/3 - (136*x)/3)*zeta[4]) + 
   HPL[{1, 0}, x]*(-169942/81 + 32600/(243*x) - (104540*x)/81 + 
     (790846*x^2)/243 + (-12040/9 + 592/(27*x) + (7432*x)/9 + (13232*x^2)/27)*
      zeta[2] + (1160 + 6208/(9*x) - 1160*x - (6208*x^2)/9)*zeta[3] + 
     (16/3 - (16*x)/3)*zeta[4]) + HPL[{2}, x]*(-127364/81 - 42032/(27*x) + 
     (388906*x)/81 - (127226*x^2)/81 + (-840 + 32/(9*x) + (3992*x)/9 - 
       (5872*x^2)/9)*zeta[2] + (-8176/9 + 2816/(3*x) - (34144*x)/9 - 
       (1856*x^2)/3 + 128/(3*(1 + x)))*zeta[3] + (2336/3 + (2336*x)/3)*
      zeta[4]) + HPL[{-2}, x]*((-30208/27 + 64/(9*(-1 + x)) - 19456/(27*x) - 
       (75968*x)/27 - (45832*x^2)/27)*zeta[2] + 
     (-1904/3 - 64/(3*(-1 + x)) - 1280/(9*x) + 488*x + (4672*x^2)/9)*
      zeta[3] + (-2508 + 2508*x)*zeta[4]) + 
   (6400/9 - 8/(3*(-1 + x)) - 17504/(9*x) - (94624*x)/9 + (14240*x^2)/9 + 
     24/(1 + x))*zeta[5] + HPL[{0}, x]*(5031356/243 + 2014288/(729*x) + 
     (806729*x)/81 + (4233508*x^2)/81 + (-13168/27 - 16/(3*(-1 + x)) - 
       1024/(9*x) - (30056*x)/27 - (134072*x^2)/27 - 32/(9*(1 + x)))*
      zeta[3] + zeta[2]*(67024/81 - 4576/(9*x) + (84044*x)/81 + 
       (182044*x^2)/81 + (-2128/3 - (320*x)/3)*zeta[3]) + 
     (14888/9 - 8/(3*(-1 + x)) - 1504/(9*x) - (6836*x)/3 + (3040*x^2)/9 + 
       68/(3*(1 + x)))*zeta[4] + (-4304 - (4856*x)/3)*zeta[5]) + 
   HPL[{-1}, x]*((-15632/9 - 18512/(27*x) - (21896*x)/9 - (37304*x^2)/27)*
      zeta[3] + zeta[2]*(-19496/9 - 125420/(81*x) - (14116*x)/9 - 
       (77000*x^2)/81 + (160/3 + (160*x)/3)*zeta[3]) + 
     (-4286/3 + 13216/(9*x) - (4286*x)/3 + (13216*x^2)/9)*zeta[4] + 
     (-48 - 48*x)*zeta[5]) + HPL[{1}, x]*(933148/81 - 1019735/(243*x) - 
     (841603*x)/81 + (745100*x^2)/243 + (-8080/9 - 608/(9*x) - (2720*x)/9 + 
       (11408*x^2)/9)*zeta[3] + zeta[2]*(-196/3 - 148/(9*x) - 116*x + 
       (1780*x^2)/9 + (-32/3 + (32*x)/3)*zeta[3]) + 
     (9656/9 + 80/x - (9656*x)/9 - 80*x^2)*zeta[4] + 
     (16/3 - (16*x)/3)*zeta[5])) + color[ca*cf^2*nf]*
  (2796241/486 - 843892/(243*x) - (3327115*x)/162 + (4436444*x^2)/243 + 
   (-3392/9 + (4480*x)/9 - (1792*x^2)/9)*HPL[{5}, x] + 
   (1088 - (2176*x)/3)*HPL[{6}, x] + (-1152 - 128*x)*HPL[{-5, 0}, x] + 
   (-3744 + (2528*x)/3 + (8192*x^2)/9)*HPL[{-4, 0}, x] + 
   (1088 + 192*x)*HPL[{-4, 2}, x] + (-576 - 768*x - (9088*x^2)/9)*
    HPL[{-3, 2}, x] + (1248 - (1184*x)/3)*HPL[{-3, 3}, x] + 
   (-224/3 + 416*x - 1024*x^2)*HPL[{-2, 3}, x] + 
   (2176/3 - (2176*x)/3)*HPL[{-2, 4}, x] + 
   (1752 + 8192/(9*x) + 2264*x + (12800*x^2)/9)*HPL[{-1, 3}, x] + 
   (-256/3 - 7040/(9*x) - (256*x)/3 - (7040*x^2)/9)*HPL[{-1, 4}, x] + 
   (-27328/9 + 5968/(27*x) + (25120*x)/9 + (656*x^2)/27)*HPL[{1, 3}, x] + 
   (-1696/3 - 2752/(9*x) + (1696*x)/3 + (2752*x^2)/9)*HPL[{1, 4}, x] + 
   (-11024/9 + 2048/(9*x) - (6272*x)/9 + (1472*x^2)/3)*HPL[{2, 3}, x] + 
   (-2048/3 - (2048*x)/3)*HPL[{2, 4}, x] + 
   (8912/9 + (12080*x)/9 + (1600*x^2)/9)*HPL[{3, 2}, x] + 
   (-2848/3 - 224*x)*HPL[{3, 3}, x] + (1696/9 + (14080*x)/9 - (64*x^2)/9)*
    HPL[{4, 0}, x] + (10640/9 + (18512*x)/9 - (448*x^2)/3)*HPL[{4, 1}, x] + 
   (-192 - (704*x)/3)*HPL[{4, 2}, x] + (656 - (1552*x)/3)*HPL[{5, 0}, x] + 
   (288 - (32*x)/3)*HPL[{5, 1}, x] + 256*HPL[{-4, -1, 0}, x] + 
   (800/3 - 96*x)*HPL[{-4, 0, 0}, x] - (128*x*HPL[{-3, -2, 0}, x])/3 + 
   (6688/3 - (5696*x)/3 - (512*x^2)/3)*HPL[{-3, -1, 0}, x] + 
   (896/3 + 128*x)*HPL[{-3, -1, 2}, x] + (-3440 + (2144*x)/3 - (4928*x^2)/9)*
    HPL[{-3, 0, 0}, x] + (2432/3 - 128*x)*HPL[{-3, 2, 0}, x] + 
   (448 + (448*x)/3)*HPL[{-3, 2, 1}, x] + (1472/3 - (1472*x)/3)*
    HPL[{-2, -3, 0}, x] + (4192/3 - (4480*x)/3 + (1664*x^2)/9)*
    HPL[{-2, -2, 0}, x] + (320 - 320*x)*HPL[{-2, -2, 2}, x] + 
   (3008/3 - (3968*x)/3 - (1280*x^2)/9)*HPL[{-2, -1, 2}, x] + 
   (64 - 64*x)*HPL[{-2, -1, 3}, x] + (-96 + 224*x - 768*x^2)*
    HPL[{-2, 2, 0}, x] + (-1024/3 - (64*x)/3 - (4864*x^2)/9)*
    HPL[{-2, 2, 1}, x] + (-64/3 + (64*x)/3)*HPL[{-2, 2, 2}, x] + 
   (1696/3 - (1696*x)/3)*HPL[{-2, 3, 0}, x] + 
   (256 - 256*x)*HPL[{-2, 3, 1}, x] + 
   (352/3 - 3712/(9*x) + (352*x)/3 - (3712*x^2)/9)*HPL[{-1, -3, 0}, x] + 
   (12784/9 - 9952/(27*x) + (11824*x)/9 - (12832*x^2)/27)*
    HPL[{-1, -2, 0}, x] + (32 - 896/(3*x) + 32*x - (896*x^2)/3)*
    HPL[{-1, -2, 2}, x] + (10144/9 - 5888/(9*x) + (7072*x)/9 - (8960*x^2)/9)*
    HPL[{-1, -1, 2}, x] + (32 - 128/(3*x) + 32*x - (128*x^2)/3)*
    HPL[{-1, -1, 3}, x] + (1200 + 3520/(9*x) + (4496*x)/3 + (6208*x^2)/9)*
    HPL[{-1, 2, 0}, x] + (7472/9 + 2048/(9*x) + (7472*x)/9 + (2048*x^2)/9)*
    HPL[{-1, 2, 1}, x] + (-800/3 - 1408/(9*x) - (800*x)/3 - (1408*x^2)/9)*
    HPL[{-1, 2, 2}, x] + (-496/3 - 6080/(9*x) - (496*x)/3 - (6080*x^2)/9)*
    HPL[{-1, 3, 0}, x] + (-384 - 512/x - 384*x - 512*x^2)*
    HPL[{-1, 3, 1}, x] + (-2560/3 - 1024/(9*x) + (2560*x)/3 + (1024*x^2)/9)*
    HPL[{1, -3, 0}, x] + (-14752/9 + 13888/(27*x) + (20128*x)/9 - 
     (30016*x^2)/27)*HPL[{1, -2, 0}, x] + 
   (448/3 + 1792/(9*x) - (448*x)/3 - (1792*x^2)/9)*HPL[{1, -2, 2}, x] + 
   (5656/9 + 208/(27*x) - (1432*x)/9 - (12880*x^2)/27)*HPL[{1, 1, 2}, x] + 
   (-416 - 896/(3*x) + 416*x + (896*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (7208/9 + 4096/(27*x) - (2504*x)/9 - (18208*x^2)/27)*HPL[{1, 2, 0}, x] + 
   (80 - 80/(9*x) - 16*x - (496*x^2)/9)*HPL[{1, 2, 1}, x] + 
   (64 + 256/(3*x) - 64*x - (256*x^2)/3)*HPL[{1, 2, 2}, x] + 
   (-464/3 - 128/(9*x) + (464*x)/3 + (128*x^2)/9)*HPL[{1, 3, 0}, x] + 
   (-320/3 + 1024/(9*x) + (320*x)/3 - (1024*x^2)/9)*HPL[{1, 3, 1}, x] + 
   (-2048/3 - (2048*x)/3)*HPL[{2, -3, 0}, x] + 
   (-2176/3 + (3776*x)/3 + 256*x^2)*HPL[{2, -2, 0}, x] + 
   (896/3 + (896*x)/3)*HPL[{2, -2, 2}, x] + 
   (3152/9 - 128/(9*x) + (7040*x)/9 + (1088*x^2)/9)*HPL[{2, 1, 2}, x] + 
   (-576 - 576*x)*HPL[{2, 1, 3}, x] + 
   (4384/9 - 128/(3*x) + (8704*x)/9 + (2048*x^2)/9)*HPL[{2, 2, 0}, x] + 
   (-112/9 + 896/(9*x) + (512*x)/9 - (64*x^2)/9)*HPL[{2, 2, 1}, x] + 
   (128 + 128*x)*HPL[{2, 2, 2}, x] + (-352/3 - (352*x)/3)*HPL[{2, 3, 0}, x] + 
   (128/3 + (128*x)/3)*HPL[{2, 3, 1}, x] + (-640 - 1152*x)*
    HPL[{3, -2, 0}, x] + (-1568/9 + (3952*x)/9 + (11008*x^2)/9)*
    HPL[{3, 0, 0}, x] + (9920/9 + (17744*x)/9 + (1408*x^2)/9)*
    HPL[{3, 1, 0}, x] + (4544/9 + (9632*x)/9)*HPL[{3, 1, 1}, x] + 
   (64 - 64*x)*HPL[{3, 1, 2}, x] + (-96 - 224*x)*HPL[{3, 2, 0}, x] + 
   (160/3 + (160*x)/3)*HPL[{3, 2, 1}, x] + (-3712/3 - (2048*x)/3)*
    HPL[{4, 0, 0}, x] + (256 - 384*x)*HPL[{4, 1, 0}, x] + 
   (352 - (416*x)/3)*HPL[{4, 1, 1}, x] + (-832/3 + (1088*x)/3)*
    HPL[{-3, -1, -1, 0}, x] + (32/3 + 160*x)*HPL[{-3, -1, 0, 0}, x] + 
   (4928/3 - 1152*x)*HPL[{-3, 0, 0, 0}, x] + (704/3 - (704*x)/3)*
    HPL[{-2, -2, -1, 0}, x] + (256/3 - (256*x)/3)*HPL[{-2, -2, 0, 0}, x] + 
   (896/3 - (896*x)/3)*HPL[{-2, -1, -2, 0}, x] + 
   (-3040/3 + (3200*x)/3 - (896*x^2)/9)*HPL[{-2, -1, -1, 0}, x] + 
   (-1024/3 + (1024*x)/3)*HPL[{-2, -1, -1, 2}, x] + 
   (7024/3 - (7232*x)/3 + (704*x^2)/9)*HPL[{-2, -1, 0, 0}, x] + 
   (-256 + 256*x)*HPL[{-2, -1, 2, 0}, x] + (-896/3 + (896*x)/3)*
    HPL[{-2, -1, 2, 1}, x] + (-976 + (6416*x)/3 - (4480*x^2)/3)*
    HPL[{-2, 0, 0, 0}, x] + (-64 + 64*x)*HPL[{-2, 2, 0, 0}, x] + 
   (704/3 - (704*x)/3)*HPL[{-2, 2, 1, 0}, x] + (640/3 - (640*x)/3)*
    HPL[{-2, 2, 1, 1}, x] + (352/3 - 1408/(9*x) + (352*x)/3 - (1408*x^2)/9)*
    HPL[{-1, -2, -1, 0}, x] + (-64/3 - 896/(9*x) - (64*x)/3 - (896*x^2)/9)*
    HPL[{-1, -2, 0, 0}, x] + (448/3 - 1792/(9*x) + (448*x)/3 - (1792*x^2)/9)*
    HPL[{-1, -1, -2, 0}, x] + (-7264/9 + 352/(27*x) - (6880*x)/9 + 
     (1504*x^2)/27)*HPL[{-1, -1, -1, 0}, x] + 
   (1024/3 + 5120/(9*x) + (1024*x)/3 + (5120*x^2)/9)*
    HPL[{-1, -1, -1, 2}, x] + (24032/9 - 8752/(9*x) + (23072*x)/9 - 
     (9712*x^2)/9)*HPL[{-1, -1, 0, 0}, x] + (256/x + 256*x^2)*
    HPL[{-1, -1, 2, 0}, x] + (-448/3 + 1792/(9*x) - (448*x)/3 + (1792*x^2)/9)*
    HPL[{-1, -1, 2, 1}, x] + (1000 + 11168/(9*x) + (4888*x)/3 + 
     (16832*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + (-288 - 128/x - 288*x - 128*x^2)*
    HPL[{-1, 2, 0, 0}, x] + (-416/3 - 2944/(9*x) - (416*x)/3 - (2944*x^2)/9)*
    HPL[{-1, 2, 1, 0}, x] + (320/3 - 1280/(9*x) + (320*x)/3 - (1280*x^2)/9)*
    HPL[{-1, 2, 1, 1}, x] + (512/3 + 2048/(9*x) - (512*x)/3 - (2048*x^2)/9)*
    HPL[{1, -2, -1, 0}, x] + (-608/3 - 2432/(9*x) + (608*x)/3 + (2432*x^2)/9)*
    HPL[{1, -2, 0, 0}, x] + (-42220/9 + 5408/(9*x) + (45004*x)/9 - 
     (8192*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-3584/3 + 4096/(9*x) + (3584*x)/3 - (4096*x^2)/9)*HPL[{1, 1, -2, 0}, x] + 
   (4096/9 + 3008/(9*x) + (2432*x)/9 - (9536*x^2)/9)*HPL[{1, 1, 0, 0}, x] + 
   (984 + 1952/(9*x) - (712*x)/3 - (8672*x^2)/9)*HPL[{1, 1, 1, 0}, x] + 
   (9136/9 + 9664/(27*x) - (1456*x)/9 - (32704*x^2)/27)*
    HPL[{1, 1, 1, 1}, x] + (-64 - 256/(3*x) + 64*x + (256*x^2)/3)*
    HPL[{1, 1, 1, 2}, x] + (64/3 + 256/(9*x) - (64*x)/3 - (256*x^2)/9)*
    HPL[{1, 1, 2, 1}, x] + (80 - 256/(3*x) - 80*x + (256*x^2)/3)*
    HPL[{1, 2, 0, 0}, x] + (-64/3 - 256/(9*x) + (64*x)/3 + (256*x^2)/9)*
    HPL[{1, 2, 1, 0}, x] + (128 + 512/(3*x) - 128*x - (512*x^2)/3)*
    HPL[{1, 2, 1, 1}, x] + (1024/3 + (1024*x)/3)*HPL[{2, -2, -1, 0}, x] + 
   (-1216/3 - (1216*x)/3)*HPL[{2, -2, 0, 0}, x] + 
   (-12544/9 + 512/(3*x) - (7696*x)/9 + (3968*x^2)/3)*HPL[{2, 0, 0, 0}, x] + 
   (-1024/3 - (1024*x)/3)*HPL[{2, 1, -2, 0}, x] + 
   (3104/9 - 256/(9*x) + (8864*x)/9 + (2048*x^2)/3)*HPL[{2, 1, 0, 0}, x] + 
   (2816/3 - 896/(9*x) + 1632*x + (3200*x^2)/9)*HPL[{2, 1, 1, 0}, x] + 
   (7712/9 - 1280/(9*x) + (13472*x)/9 + (1280*x^2)/9)*HPL[{2, 1, 1, 1}, x] + 
   (-128 - 128*x)*HPL[{2, 1, 1, 2}, x] + (128/3 + (128*x)/3)*
    HPL[{2, 1, 2, 1}, x] + (-32 - 32*x)*HPL[{2, 2, 0, 0}, x] + 
   (-128/3 - (128*x)/3)*HPL[{2, 2, 1, 0}, x] + 
   (256 + 256*x)*HPL[{2, 2, 1, 1}, x] + (-5264/3 - (400*x)/3)*
    HPL[{3, 0, 0, 0}, x] + (-1664/3 - (2560*x)/3)*HPL[{3, 1, 0, 0}, x] + 
   (-32 - 160*x)*HPL[{3, 1, 1, 0}, x] + (-2432/3 + (2432*x)/3)*
    HPL[{-2, -1, -1, -1, 0}, x] + (-704/3 + (704*x)/3)*
    HPL[{-2, -1, -1, 0, 0}, x] + (-576 + 576*x)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (960 - 960*x)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (-1216/3 + 4864/(9*x) - (1216*x)/3 + (4864*x^2)/9)*
    HPL[{-1, -1, -1, -1, 0}, x] + (416/3 + 2944/(9*x) + (416*x)/3 + 
     (2944*x^2)/9)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-352 + 1024/(3*x) - 352*x + (1024*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (416 - 2048/(3*x) + 416*x - (2048*x^2)/3)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-3424/3 - (2896*x)/3)*HPL[{0, 0, 0, 0, 0}, x] + 
   (-800/3 - 4352/(9*x) + (800*x)/3 + (4352*x^2)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (368/3 - 7168/(9*x) - (368*x)/3 + (7168*x^2)/9)*HPL[{1, 1, 0, 0, 0}, x] + 
   (416 + 128/(3*x) - 416*x - (128*x^2)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-192 - 256/x + 192*x + 256*x^2)*HPL[{1, 1, 1, 1, 0}, x] + 
   (-1984/3 - (1984*x)/3)*HPL[{2, 0, 0, 0, 0}, x] + 
   (-2144/3 - (2144*x)/3)*HPL[{2, 1, 0, 0, 0}, x] + 
   (320 + 320*x)*HPL[{2, 1, 1, 0, 0}, x] + 
   (-384 - 384*x)*HPL[{2, 1, 1, 1, 0}, x] + (640 - (2240*x)/3)*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (-960 - 192*x)*HPL[{-4}, x]*zeta[2] + 
   (-1312/3 + (160*x)/3)*HPL[{-3, -1}, x]*zeta[2] + 
   (-608/3 + (608*x)/3)*HPL[{-2, -2}, x]*zeta[2] + 
   (80/3 + 1984/(9*x) + (80*x)/3 + (1984*x^2)/9)*HPL[{-1, -2}, x]*zeta[2] + 
   (-64 - 256/(3*x) + 64*x + (256*x^2)/3)*HPL[{1, -2}, x]*zeta[2] + 
   (-128 - 128*x)*HPL[{2, -2}, x]*zeta[2] + (-64 + 64*x)*HPL[{-2, -1, -1}, x]*
    zeta[2] + (-544 - 896/(3*x) - 544*x - (896*x^2)/3)*HPL[{-1, -1, -1}, x]*
    zeta[2] + (-2528/15 - (8704*x)/21)*zeta[2]^3 + 
   HPL[{3, 0}, x]*(72428/27 - (37396*x)/27 + (47776*x^2)/27 + 
     (1888/3 - (992*x)/3)*zeta[2]) + HPL[{2, 1, 1}, x]*
    (5168/9 + 9728/(27*x) - (9904*x)/9 - (13888*x^2)/27 + 
     (-832/3 - (832*x)/3)*zeta[2]) + HPL[{-2, -1, 0}, x]*
    (18272/9 + (5392*x)/3 - (18400*x^2)/27 + (256 - 256*x)*zeta[2]) + 
   HPL[{2, 2}, x]*(41216/27 + 9152/(27*x) + (6512*x)/27 - (2128*x^2)/3 + 
     (-736/3 - (736*x)/3)*zeta[2]) + HPL[{-2, 2}, x]*
    (4832/9 + (9376*x)/9 + (11008*x^2)/9 + (-448/3 + (448*x)/3)*zeta[2]) + 
   HPL[{4}, x]*(75032/27 - (45352*x)/27 + (28336*x^2)/9 + 
     (320 + (704*x)/3)*zeta[2]) + HPL[{3, 1}, x]*(33752/9 - (488*x)/3 + 
     528*x^2 + (224/3 + (736*x)/3)*zeta[2]) + 
   HPL[{2, 1, 0}, x]*(71224/27 + 12608/(27*x) + (9880*x)/27 - (5920*x^2)/27 + 
     (256 + 256*x)*zeta[2]) + HPL[{2, 0, 0}, x]*(-14128/27 + 5632/(27*x) + 
     (63344*x)/27 - 1216*x^2 + (1760/3 + (1760*x)/3)*zeta[2]) + 
   HPL[{0, 0, 0, 0}, x]*(14824/9 - (128*x)/3 + (30656*x^2)/9 + 
     (-1088 + (1792*x)/3)*zeta[2]) + HPL[{-2, 0, 0}, x]*
    (-26528/9 + (824*x)/3 + (15856*x^2)/9 + (-2464/3 + (2464*x)/3)*zeta[2]) + 
   HPL[{-3, 0}, x]*(-38512/9 + (18224*x)/9 + (736*x^2)/3 + 
     (-1568 + (2848*x)/3)*zeta[2]) + HPL[{1, 0, 0}, x]*
    (48712/27 + 41144/(81*x) - (32560*x)/27 - (89600*x^2)/81 + 
     (592/3 + 4096/(9*x) - (592*x)/3 - (4096*x^2)/9)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(35000/27 + 33856/(27*x) - (17720*x)/27 - 
     (51136*x^2)/27 + (-256 + 1280/(3*x) + 256*x - (1280*x^2)/3)*zeta[2]) + 
   HPL[{2, 0}, x]*(-59644/81 - 34160/(81*x) - (76012*x)/81 - 
     (379232*x^2)/81 + (14048/9 - 2048/(9*x) + (18656*x)/9 - (2432*x^2)/9)*
      zeta[2]) + HPL[{1, 2}, x]*(13880/9 + 46576/(81*x) - (15512*x)/9 - 
     (31888*x^2)/81 + (-368/3 - 1472/(9*x) + (368*x)/3 + (1472*x^2)/9)*
      zeta[2]) + HPL[{-1, -1, 0}, x]*(68528/27 + 17056/(27*x) + 
     (83360*x)/27 + (31888*x^2)/27 + (640 + 512/(3*x) + 640*x + (512*x^2)/3)*
      zeta[2]) + HPL[{1, 1, 1}, x]*(-17908/27 + 48464/(81*x) + (33460*x)/27 - 
     (95120*x^2)/81 + (-416/3 - 1664/(9*x) + (416*x)/3 + (1664*x^2)/9)*
      zeta[2]) + HPL[{-1, 2}, x]*(-9968/3 - 12944/(27*x) - (22736*x)/9 + 
     (8560*x^2)/27 + (544/3 + 2432/(9*x) + (544*x)/3 + (2432*x^2)/9)*
      zeta[2]) + HPL[{-1, 0, 0}, x]*(-30544/3 - 8632/(9*x) - (30808*x)/3 - 
     (9424*x^2)/9 + (-848/3 + 5696/(9*x) - (848*x)/3 + (5696*x^2)/9)*
      zeta[2]) + (-25832/3 + 57520/(81*x) + (45232*x)/27 - (431848*x^2)/81)*
    zeta[3] + (3760/3 - 336*x)*zeta[3]^2 + 
   HPL[{2, 1}, x]*(283100/81 - 48368/(81*x) + (56192*x)/81 - 
     (238288*x^2)/81 + (1408/9 + 128/(9*x) - (2240*x)/9 - (640*x^2)/9)*
      zeta[2] + (-3200/3 - (3200*x)/3)*zeta[3]) + 
   HPL[{-2, 0}, x]*(-25280/3 - (12704*x)/9 - (49168*x^2)/27 + 
     (1232/3 - 1792*x + (11200*x^2)/9)*zeta[2] + (928 - 928*x)*zeta[3]) + 
   HPL[{3}, x]*(-354724/81 + (150128*x)/81 - (442016*x^2)/81 + 
     (1120/9 - (3536*x)/9 - (2368*x^2)/9)*zeta[2] + 
     (2368/3 - 832*x)*zeta[3]) + HPL[{0, 0, 0}, x]*
    (-234836/27 + (278696*x)/27 - (45904*x^2)/9 + 
     (3392/9 + (3104*x)/9 + (1792*x^2)/9)*zeta[2] + 
     (1216 - (1280*x)/3)*zeta[3]) + HPL[{-2, -1}, x]*
    ((-4528/3 + 1856*x + (832*x^2)/9)*zeta[2] + (704/3 - (704*x)/3)*
      zeta[3]) + HPL[{-3}, x]*((5072/3 - (544*x)/3 + (8320*x^2)/9)*zeta[2] + 
     (416/3 - 160*x)*zeta[3]) + HPL[{-1, 0}, x]*(-119008/27 - 448/(81*x^2) + 
     31448/(27*x) - (242296*x)/81 + (7760*x^2)/3 + 
     (-5584/3 - 36496/(27*x) - (8176*x)/3 - (59824*x^2)/27)*zeta[2] + 
     (304 - 2176/(3*x) + 304*x - (2176*x^2)/3)*zeta[3]) + 
   HPL[{1, 0}, x]*(435856/81 - 56488/(27*x) - (469048*x)/81 + 
     (67552*x^2)/27 + (26344/9 + 1984/(9*x) - (20968*x)/9 - (7360*x^2)/9)*
      zeta[2] + (-768 + 512/x + 768*x - 512*x^2)*zeta[3]) + 
   HPL[{1, 1}, x]*(770252/81 - 127660/(81*x) - (820616*x)/81 + 
     (178024*x^2)/81 + (-2024/9 - 32/(27*x) - (2008*x)/9 + (12128*x^2)/27)*
      zeta[2] + (-6976/3 + 4352/(9*x) + (6976*x)/3 - (4352*x^2)/9)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-4592/3 + 17840/(27*x) - 1168*x + (27632*x^2)/27)*
      zeta[2] + (1504/3 + 896/(9*x) + (1504*x)/3 + (896*x^2)/9)*zeta[3]) + 
   zeta[2]*(-268060/81 + 78736/(243*x) + (518000*x)/81 - (1420936*x^2)/243 + 
     (-20192/9 - 4480/(9*x) - (19232*x)/9 + (11264*x^2)/9)*zeta[3]) + 
   (128258/27 + 7280/(9*x) - (102124*x)/27 + (6712*x^2)/3)*zeta[4] + 
   HPL[{-2}, x]*((4304/9 - (1288*x)/9 - (42224*x^2)/27)*zeta[2] + 
     (3952/3 - (4016*x)/3 + (512*x^2)/3)*zeta[3] + (2616 - 2616*x)*zeta[4]) + 
   HPL[{2}, x]*(268060/81 + 204296/(243*x) - (253432*x)/27 + 
     (1420936*x^2)/243 + (-13808/27 - 9152/(27*x) - (30776*x)/27 + 
       (9952*x^2)/27)*zeta[2] + (25088/9 - 4480/(9*x) + (55088*x)/9 - 
       (4544*x^2)/9)*zeta[3] + (208 + 208*x)*zeta[4]) + 
   HPL[{0, 0}, x]*(75632/27 - (285536*x)/81 + (1683616*x^2)/243 + 
     (-75032/27 + (100024*x)/27 - (28336*x^2)/9)*zeta[2] + 
     (-22240/9 + (26048*x)/9 - (5440*x^2)/9)*zeta[3] + 
     (1088 + 1488*x)*zeta[4]) + HPL[{-1}, x]*
    ((123976/27 + 21472/(27*x) + (109888*x)/27 + (7384*x^2)/27)*zeta[2] + 
     (6760/9 - 15920/(27*x) + (4840*x)/9 - (21680*x^2)/27)*zeta[3] + 
     (652 - 6544/(3*x) + 652*x - (6544*x^2)/3)*zeta[4]) + 
   HPL[{1}, x]*(-672082/81 + 950582/(243*x) + (178388*x)/27 - 
     (539828*x^2)/243 + (-7376/27 - 72160/(81*x) + (4856*x)/27 + 
       (79720*x^2)/81)*zeta[2] + (43736/9 + 4448/(9*x) - (26264*x)/9 - 
       (21920*x^2)/9)*zeta[3] + (-1144 + 2912/(3*x) + 1144*x - (2912*x^2)/3)*
      zeta[4]) + (6152/9 + 12544/(9*x) + (72176*x)/9 - (3104*x^2)/3)*
    zeta[5] + HPL[{0}, x]*(-89129/9 - 40616/(81*x) - (23635*x)/81 - 
     (3029300*x^2)/243 + (-16528/27 + 2432/(9*x) - (39856*x)/27 + 
       (79568*x^2)/27)*zeta[3] + zeta[2]*(354724/81 - (264464*x)/81 + 
       (442016*x^2)/81 + (-3712/3 - (2240*x)/3)*zeta[3]) + 
     (-5312/9 + 128/x + (45376*x)/9 - (496*x^2)/9)*zeta[4] + 
     (5776/3 + (752*x)/3)*zeta[5])) + 
 color[cf^3*nf]*(-31649/162 + 34312/(27*x) + (65585*x)/162 - (39968*x^2)/27 + 
   (48 + (1616*x)/3 + (20224*x^2)/9)*HPL[{5}, x] + 
   (-4192/3 - (4192*x)/3)*HPL[{6}, x] + (1792 - 256*x)*HPL[{-5, 0}, x] + 
   (2816 - (1792*x)/3 - 2048*x^2)*HPL[{-4, 0}, x] + 
   (128 - 128*x)*HPL[{-4, 2}, x] + (512 + 512*x)*HPL[{-3, 2}, x] + 
   (1216 - 1216*x)*HPL[{-2, 2}, x] + (2464 + 32/(3*x) + 2464*x + (32*x^2)/3)*
    HPL[{-1, 2}, x] + (9872/9 + 13408/(27*x) - (5648*x)/9 - (26080*x^2)/27)*
    HPL[{1, 3}, x] + (96 + 128/x - 96*x - 128*x^2)*HPL[{1, 4}, x] + 
   (3200/3 + (4192*x)/3 + (640*x^2)/3)*HPL[{2, 3}, x] + 
   (192 + 192*x)*HPL[{2, 4}, x] + (-1216/3 + 512*x + (2560*x^2)/3)*
    HPL[{3, 2}, x] + (64/3 - (704*x)/3)*HPL[{3, 3}, x] + 
   (-384 + 352*x + (17152*x^2)/9)*HPL[{4, 0}, x] + 
   (-848 + 176*x + (13568*x^2)/9)*HPL[{4, 1}, x] + 
   (-3200/3 - (3200*x)/3)*HPL[{4, 2}, x] + (-4960/3 - (4960*x)/3)*
    HPL[{5, 0}, x] + (-5600/3 - (5600*x)/3)*HPL[{5, 1}, x] + 
   (-1152 + 384*x)*HPL[{-4, -1, 0}, x] + (4480/3 - 512*x)*
    HPL[{-4, 0, 0}, x] + (-1408/3 + (640*x)/3)*HPL[{-3, -2, 0}, x] + 
   (-4864/3 + (2816*x)/3 + (5120*x^2)/9)*HPL[{-3, -1, 0}, x] + 
   (2560 - 256*x - (11776*x^2)/9)*HPL[{-3, 0, 0}, x] + 
   (-256 + 256*x)*HPL[{-2, -3, 0}, x] + (-512 + (256*x)/3 + (2560*x^2)/9)*
    HPL[{-2, -2, 0}, x] + (49280/9 + (2432*x)/3 + (6944*x^2)/9)*
    HPL[{-2, 0, 0}, x] + (-128 + 512/(3*x) - 128*x + (512*x^2)/3)*
    HPL[{-1, -3, 0}, x] + (-11072/9 - 2240/(9*x) - (14144*x)/9 - 
     (5312*x^2)/9)*HPL[{-1, -2, 0}, x] + 
   (72992/9 + 6896/(27*x) + (84304*x)/9 + (40832*x^2)/27)*
    HPL[{-1, 0, 0}, x] + (128 + 512/(3*x) - 128*x - (512*x^2)/3)*
    HPL[{1, -3, 0}, x] + (10048/9 - 1408/(3*x) - (15424*x)/9 + (3200*x^2)/3)*
    HPL[{1, -2, 0}, x] + (-1376/9 + 1120/(9*x) - (736*x)/9 + (992*x^2)/9)*
    HPL[{1, 1, 2}, x] + (256/3 + 1024/(9*x) - (256*x)/3 - (1024*x^2)/9)*
    HPL[{1, 1, 3}, x] + (-5456/9 + 3712/(9*x) + (7184*x)/9 - (5440*x^2)/9)*
    HPL[{1, 2, 0}, x] + (-544/9 + 4448/(27*x) + (352*x)/9 - (3872*x^2)/27)*
    HPL[{1, 2, 1}, x] + (-128 - 512/(3*x) + 128*x + (512*x^2)/3)*
    HPL[{1, 2, 2}, x] + (-448/3 - 1792/(9*x) + (448*x)/3 + (1792*x^2)/9)*
    HPL[{1, 3, 0}, x] + (-96 - 128/x + 96*x + 128*x^2)*HPL[{1, 3, 1}, x] + 
   (256 + 256*x)*HPL[{2, -3, 0}, x] + (896/3 - 384*x - (5120*x^2)/9)*
    HPL[{2, -2, 0}, x] + (640/3 + (512*x)/3 + (1408*x^2)/9)*
    HPL[{2, 1, 2}, x] + (512/3 + (512*x)/3)*HPL[{2, 1, 3}, x] + 
   (1024/3 + (2944*x)/3 + (6016*x^2)/9)*HPL[{2, 2, 0}, x] + 
   (992/3 + (1216*x)/3 + (1792*x^2)/9)*HPL[{2, 2, 1}, x] + 
   (-256 - 256*x)*HPL[{2, 2, 2}, x] + (-896/3 - (896*x)/3)*
    HPL[{2, 3, 0}, x] + (-192 - 192*x)*HPL[{2, 3, 1}, x] + 
   (1792/3 + (1792*x)/3)*HPL[{3, -2, 0}, x] + (736/3 + 736*x + (4352*x^2)/9)*
    HPL[{3, 0, 0}, x] + (-448 + (224*x)/3 + (8192*x^2)/9)*HPL[{3, 1, 0}, x] + 
   (80 + (400*x)/3 + (2432*x^2)/9)*HPL[{3, 1, 1}, x] + 
   (-192 - 192*x)*HPL[{3, 1, 2}, x] + (-704 - 704*x)*HPL[{3, 2, 0}, x] + 
   (-320/3 - (320*x)/3)*HPL[{3, 2, 1}, x] + (-1312/3 - (2336*x)/3)*
    HPL[{4, 0, 0}, x] + (-1216 - 1216*x)*HPL[{4, 1, 0}, x] + 
   (-1120/3 - (1120*x)/3)*HPL[{4, 1, 1}, x] + (-2816/3 + (1280*x)/3)*
    HPL[{-3, -1, 0, 0}, x] + (448 - 64*x)*HPL[{-3, 0, 0, 0}, x] + 
   (-512/3 + (512*x)/3)*HPL[{-2, -2, -1, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{-2, -2, 0, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{-2, -1, -2, 0}, x] + 
   (-64 + (64*x)/3 + (512*x^2)/9)*HPL[{-2, -1, -1, 0}, x] + 
   (-1056 + (544*x)/3 + (1792*x^2)/3)*HPL[{-2, -1, 0, 0}, x] + 
   (2528/3 - 480*x - (2048*x^2)/9)*HPL[{-2, 0, 0, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{-2, 2, 0, 0}, x] + 
   (-256/3 + 1024/(9*x) - (256*x)/3 + (1024*x^2)/9)*HPL[{-1, -2, -1, 0}, x] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, -2, 0, 0}, x] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, -1, -2, 0}, x] + 
   (-832/9 + 64/x - (1216*x)/9 + (64*x^2)/3)*HPL[{-1, -1, -1, 0}, x] + 
   (-7520/3 - 4192/(9*x) - (9632*x)/3 - (10528*x^2)/9)*
    HPL[{-1, -1, 0, 0}, x] + (13984/9 + 64/(9*x) + (16096*x)/9 + 
     (2176*x^2)/9)*HPL[{-1, 0, 0, 0}, x] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, 2, 0, 0}, x] + 
   (512/3 + 2048/(9*x) - (512*x)/3 - (2048*x^2)/9)*HPL[{1, -2, 0, 0}, x] + 
   (14456/9 + 2624/(9*x) - (12728*x)/9 - (4352*x^2)/9)*HPL[{1, 0, 0, 0}, x] + 
   (-256/3 - 1024/(9*x) + (256*x)/3 + (1024*x^2)/9)*HPL[{1, 1, -2, 0}, x] + 
   (-8000/9 + 4544/(27*x) + (8000*x)/9 - (4544*x^2)/27)*
    HPL[{1, 1, 0, 0}, x] + (-848/3 + 1408/(27*x) - (304*x)/3 + (8960*x^2)/27)*
    HPL[{1, 1, 1, 0}, x] + (-480 - 1280/(9*x) + (160*x)/3 + (5120*x^2)/9)*
    HPL[{1, 1, 1, 1}, x] + (-352/3 - 1408/(9*x) + (352*x)/3 + (1408*x^2)/9)*
    HPL[{1, 1, 1, 2}, x] + (-736/3 - 2944/(9*x) + (736*x)/3 + (2944*x^2)/9)*
    HPL[{1, 1, 2, 0}, x] + (-416/3 - 1664/(9*x) + (416*x)/3 + (1664*x^2)/9)*
    HPL[{1, 1, 2, 1}, x] + (-416/3 - 1664/(9*x) + (416*x)/3 + (1664*x^2)/9)*
    HPL[{1, 2, 0, 0}, x] + (-544/3 - 2176/(9*x) + (544*x)/3 + (2176*x^2)/9)*
    HPL[{1, 2, 1, 0}, x] + (-608/3 - 2432/(9*x) + (608*x)/3 + (2432*x^2)/9)*
    HPL[{1, 2, 1, 1}, x] + (1024/3 + (1024*x)/3)*HPL[{2, -2, 0, 0}, x] + 
   (3136/3 + (3232*x)/3 - (256*x^2)/9)*HPL[{2, 0, 0, 0}, x] + 
   (-512/3 - (512*x)/3)*HPL[{2, 1, -2, 0}, x] + (-96 + (320*x)/3 + 256*x^2)*
    HPL[{2, 1, 0, 0}, x] + (-64 - 224*x + (256*x^2)/9)*HPL[{2, 1, 1, 0}, x] + 
   (-1280/3 - 640*x)*HPL[{2, 1, 1, 1}, x] + (-704/3 - (704*x)/3)*
    HPL[{2, 1, 1, 2}, x] + (-1472/3 - (1472*x)/3)*HPL[{2, 1, 2, 0}, x] + 
   (-832/3 - (832*x)/3)*HPL[{2, 1, 2, 1}, x] + (-832/3 - (832*x)/3)*
    HPL[{2, 2, 0, 0}, x] + (-1088/3 - (1088*x)/3)*HPL[{2, 2, 1, 0}, x] + 
   (-1216/3 - (1216*x)/3)*HPL[{2, 2, 1, 1}, x] + 
   (224 - 160*x)*HPL[{3, 0, 0, 0}, x] + (-1024/3 - (256*x)/3)*
    HPL[{3, 1, 0, 0}, x] + (-640/3 - (640*x)/3)*HPL[{3, 1, 1, 0}, x] + 
   (-640/3 - (640*x)/3)*HPL[{3, 1, 1, 1}, x] + (256/3 - (256*x)/3)*
    HPL[{-2, -1, -1, -1, 0}, x] + (-128 + 128*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (-256/3 + (256*x)/3)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (128/3 - 512/(9*x) + (128*x)/3 - (512*x^2)/9)*HPL[{-1, -1, -1, -1, 0}, 
     x] + (-64 + 256/(3*x) - 64*x + (256*x^2)/3)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (1024/3 + (3296*x)/3 + (13952*x^2)/9)*HPL[{0, 0, 0, 0, 0}, x] + 
   (224/3 + 896/(9*x) - (224*x)/3 - (896*x^2)/9)*HPL[{1, 0, 0, 0, 0}, x] + 
   (448/3 + 1792/(9*x) - (448*x)/3 - (1792*x^2)/9)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-544/3 - 2176/(9*x) + (544*x)/3 + (2176*x^2)/9)*HPL[{1, 1, 1, 0, 0}, x] + 
   (-32 - 128/(3*x) + 32*x + (128*x^2)/3)*HPL[{1, 1, 1, 1, 0}, x] + 
   (448/3 + (448*x)/3)*HPL[{2, 0, 0, 0, 0}, x] + 
   (896/3 + (896*x)/3)*HPL[{2, 1, 0, 0, 0}, x] + 
   (-1088/3 - (1088*x)/3)*HPL[{2, 1, 1, 0, 0}, x] + 
   (-64 - 64*x)*HPL[{2, 1, 1, 1, 0}, x] + (-480 + (224*x)/3)*
    HPL[{0, 0, 0, 0, 0, 0}, x] + (-704 + 320*x)*HPL[{-4}, x]*zeta[2] + 
   (-3968/3 - (128*x)/3 + (2560*x^2)/9)*HPL[{-3}, x]*zeta[2] + 
   (-256/3 + (256*x)/3)*HPL[{-2, -2}, x]*zeta[2] + 
   (-128/3 + 512/(9*x) - (128*x)/3 + (512*x^2)/9)*HPL[{-1, -2}, x]*zeta[2] + 
   (128/3 - (128*x)/3)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (64/3 - 256/(9*x) + (64*x)/3 - (256*x^2)/9)*HPL[{-1, -1, -1}, x]*zeta[2] + 
   (36752/105 + (18224*x)/35)*zeta[2]^3 + HPL[{2, 1, 0}, x]*
    (-24272/9 - (1504*x)/9 + (2816*x^2)/27 + (-640/3 - (640*x)/3)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(-1816/3 + (2408*x)/9 - (7616*x^2)/27 + 
     (-192 - 192*x)*zeta[2]) + HPL[{-3, 0}, x]*(5760 - (1600*x)/3 + 
     (12352*x^2)/9 + (64 - 192*x)*zeta[2]) + HPL[{-2, -1, 0}, x]*
    (-27712/9 - (11200*x)/9 - (2240*x^2)/9 + (128/3 - (128*x)/3)*zeta[2]) + 
   HPL[{3, 1}, x]*(-12616/3 - (2432*x)/3 - (16160*x^2)/27 + 
     (192 + 192*x)*zeta[2]) + HPL[{2, 1, 1}, x]*(-4504/9 + (1768*x)/9 + 
     (5120*x^2)/9 + (832/3 + (832*x)/3)*zeta[2]) + 
   HPL[{2, 2}, x]*(-2208 + (496*x)/3 - (352*x^2)/3 + 
     (1024/3 + (1024*x)/3)*zeta[2]) + HPL[{3, 0}, x]*
    (-31640/9 + (2120*x)/9 - (9536*x^2)/9 + (128/3 + (1280*x)/3)*zeta[2]) + 
   HPL[{4}, x]*(-10376/3 - (2272*x)/3 - (44512*x^2)/27 + 
     (1472/3 + (2624*x)/3)*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (-13864/9 - (3656*x)/3 - (1408*x^2)/9 + (4192/3 + (3424*x)/3)*zeta[2]) + 
   HPL[{1, 2}, x]*(-17416/9 - 15152/(27*x) + (24968*x)/9 - (7504*x^2)/27 + 
     (512/3 + 2048/(9*x) - (512*x)/3 - (2048*x^2)/9)*zeta[2]) + 
   HPL[{1, 1, 1}, x]*(-1220/3 - 2144/(9*x) + (4364*x)/9 + 160*x^2 + 
     (416/3 + 1664/(9*x) - (416*x)/3 - (1664*x^2)/9)*zeta[2]) + 
   HPL[{-1, -1, 0}, x]*(-15392/9 + 12416/(27*x) - (24128*x)/9 - 
     (13792*x^2)/27 + (64/3 - 256/(9*x) + (64*x)/3 - (256*x^2)/9)*zeta[2]) + 
   HPL[{1, 0, 0}, x]*(-32552/27 - 5584/(27*x) + (39704*x)/27 - 
     (1568*x^2)/27 + (-96 - 128/x + 96*x + 128*x^2)*zeta[2]) + 
   HPL[{1, 1, 0}, x]*(-54664/27 - 21776/(27*x) + (68872*x)/27 + 
     (7568*x^2)/27 + (-320/3 - 1280/(9*x) + (320*x)/3 + (1280*x^2)/9)*
      zeta[2]) + (34184/9 - 7040/(27*x) + 8000*x + (10720*x^2)/27)*zeta[3] + 
   (-2192/3 - (2960*x)/3)*zeta[3]^2 + HPL[{2, 0}, x]*
    (-7976/9 + (42136*x)/9 + (18832*x^2)/27 + 
     (-3520/3 - 1632*x - (3200*x^2)/9)*zeta[2] + (-640 - 640*x)*zeta[3]) + 
   HPL[{3}, x]*(-4228/27 + (89656*x)/27 + (4912*x^2)/9 + 
     (-1216/3 - (2944*x)/3 - (5120*x^2)/9)*zeta[2] + 
     (-2240/3 - (1856*x)/3)*zeta[3]) + HPL[{2, 1}, x]*
    (-89228/27 + (41648*x)/27 + (25696*x^2)/27 + 
     (-544/3 - 160*x - (1664*x^2)/9)*zeta[2] + (-448 - 448*x)*zeta[3]) + 
   HPL[{-2, 0}, x]*(61568/9 + (29024*x)/9 + (27616*x^2)/27 + 
     (-320/3 + (704*x)/3 - (1280*x^2)/9)*zeta[2] + 
     (640/3 - (640*x)/3)*zeta[3]) + HPL[{-2, -1}, x]*
    ((-32 + (32*x)/3 + (256*x^2)/9)*zeta[2] + (-128/3 + (128*x)/3)*zeta[3]) + 
   HPL[{0, 0, 0}, x]*(12844/9 - 5860*x - (43808*x^2)/27 + 
     (-48 - 1136*x - (20224*x^2)/9)*zeta[2] + (1984/3 + (448*x)/3)*zeta[3]) + 
   HPL[{-1, 0}, x]*(131200/27 + 128/(27*x^2) - 2480/(3*x) + (48464*x)/9 - 
     (2752*x^2)/9 + (-512/9 + 992/(9*x) + (640*x)/9 + (2144*x^2)/9)*zeta[2] + 
     (320/3 - 1280/(9*x) + (320*x)/3 - (1280*x^2)/9)*zeta[3]) + 
   zeta[2]*(23516/9 - 2480/(3*x) + (3952*x)/27 + (124192*x^2)/81 + 
     (1344 + 3584/(9*x) + (5312*x)/3 + (128*x^2)/9)*zeta[3]) + 
   HPL[{-1, -1}, x]*((-416/9 + 32/x - (608*x)/9 + (32*x^2)/3)*zeta[2] + 
     (-64/3 + 256/(9*x) - (64*x)/3 + (256*x^2)/9)*zeta[3]) + 
   HPL[{1, 1}, x]*(-155332/27 + 65680/(81*x) + (167828*x)/27 - 
     (103168*x^2)/81 + (1792/9 - 832/(9*x) + (128*x)/9 - (1088*x^2)/9)*
      zeta[2] + (-224 - 896/(3*x) + 224*x + (896*x^2)/3)*zeta[3]) + 
   HPL[{1, 0}, x]*(-68740/27 + 60776/(81*x) + (11068*x)/3 - (153392*x^2)/81 + 
     (-10384/9 - 16384/(27*x) + (5008*x)/9 + (32512*x^2)/27)*zeta[2] + 
     (-320 - 1280/(3*x) + 320*x + (1280*x^2)/3)*zeta[3]) + 
   (-38606/9 + 4064/(9*x) - (7036*x)/9 + (21280*x^2)/27)*zeta[4] + 
   HPL[{0, 0}, x]*(-1054/27 - (121162*x)/27 - (194576*x^2)/81 + 
     (10376/3 + 224*x + (44512*x^2)/27)*zeta[2] + 
     (1056 - (2848*x)/3 - (11776*x^2)/9)*zeta[3] + (-6520/3 - (11096*x)/3)*
      zeta[4]) + HPL[{2}, x]*(-23516/9 + (141440*x)/27 - (124192*x^2)/81 + 
     (6016/9 + (4112*x)/9 - (64*x^2)/9)*zeta[2] + 
     (-3392/3 - (4288*x)/3 + 128*x^2)*zeta[3] + (-3968/3 - (3968*x)/3)*
      zeta[4]) + HPL[{-2}, x]*((-24800/9 + (5344*x)/9 - (1120*x^2)/9)*
      zeta[2] + (32 - (32*x)/3 - (256*x^2)/9)*zeta[3] + 
     (-128 + 128*x)*zeta[4]) + HPL[{-1}, x]*
    ((-29872/9 + 5920/(27*x) - (34240*x)/9 - (7184*x^2)/27)*zeta[2] + 
     (416/9 - 32/x + (608*x)/9 - (32*x^2)/3)*zeta[3] + 
     (-64 + 256/(3*x) - 64*x + (256*x^2)/3)*zeta[4]) + 
   HPL[{1}, x]*(-224098/81 + 512/(27*x) + (384250*x)/81 - (53896*x^2)/27 + 
     (1080 + 8944/(27*x) - (12904*x)/9 + (608*x^2)/27)*zeta[2] + 
     (-4112/3 - 4864/(9*x) + (784*x)/3 + (14848*x^2)/9)*zeta[3] + 
     (-1984/3 - 7936/(9*x) + (1984*x)/3 + (7936*x^2)/9)*zeta[4]) + 
   (-2704/3 - 1792/(3*x) - (16880*x)/3 - (5632*x^2)/9)*zeta[5] + 
   HPL[{0}, x]*(236149/81 - 128/(27*x) + (260405*x)/81 - (29752*x^2)/27 + 
     (23360/9 - (400*x)/9 + (4384*x^2)/3)*zeta[3] + 
     zeta[2]*(4228/27 - (2584*x)/27 - (4912*x^2)/9 + (704/3 - (320*x)/3)*
        zeta[3]) + (676 - (1676*x)/3 + (3904*x^2)/3)*zeta[4] + 
     (896/3 + (1792*x)/3)*zeta[5])) + color[(d4FF*nf)/nc]*
  ((768 + 2048*x^2)*HPL[{5}, x] - 1536*HPL[{6}, x] + 
   (-1024 + 1536*x)*HPL[{-5, 0}, x] + (-768*x + (4096*x^2)/3 + 512/(1 + x))*
    HPL[{-4, 0}, x] + (6144 - 3072*x)*HPL[{-4, 2}, x] + 
   (6656/3 + (10240*x)/3 - (16384*x^2)/3)*HPL[{-3, 2}, x] + 
   (11776 + 1536*x)*HPL[{-3, 3}, x] + (1280 - 2304*x - (32768*x^2)/3)*
    HPL[{-2, 3}, x] + (2048 - 2048*x)*HPL[{-2, 4}, x] + 
   (-1024 - 8192/(3*x) - 1024*x - (8192*x^2)/3)*HPL[{-1, 4}, x] + 
   (4480/3 - (4480*x)/3)*HPL[{1, 3}, x] + 
   (3712/3 + 2048/(3*x) - (3712*x)/3 - (2048*x^2)/3)*HPL[{1, 4}, x] + 
   (1408 + 2688*x + (4096*x^2)/3 + 1024/(1 + x))*HPL[{2, 3}, x] + 
   (2304 + 2304*x)*HPL[{2, 4}, x] + (256 + 256*x)*HPL[{3, 3}, x] + 
   (256 + 768*x + (4096*x^2)/3 - 512/(1 + x))*HPL[{4, 0}, x] + 
   (512 + 1536*x + (8192*x^2)/3 - 1024/(1 + x))*HPL[{4, 1}, x] + 
   (-1536 - 1536*x)*HPL[{5, 0}, x] + (-3072 - 3072*x)*HPL[{5, 1}, x] + 
   (-4608 - 1536*x)*HPL[{-4, -1, 0}, x] + (5376 - 768*x)*HPL[{-4, 0, 0}, x] + 
   (-1024 + 1024*x)*HPL[{-3, -2, 0}, x] + 
   (-8960/3 + 1024/(-1 + x) + (12544*x)/3 + (8192*x^2)/3)*
    HPL[{-3, -1, 0}, x] + (-17408 + 3072*x)*HPL[{-3, -1, 2}, x] + 
   (7808/3 - 512/(-1 + x) - 384*x - 4096*x^2)*HPL[{-3, 0, 0}, x] + 
   (3072 + 3072*x)*HPL[{-3, 2, 0}, x] + (6144 + 6144*x)*HPL[{-3, 2, 1}, x] + 
   (-3072 + 3072*x)*HPL[{-2, -3, 0}, x] + (-512 + 1024/(-1 + x) + 1536*x)*
    HPL[{-2, -2, 0}, x] + (-10240 + 10240*x)*HPL[{-2, -2, 2}, x] + 
   (-1536 - 4608*x + 16384*x^2)*HPL[{-2, -1, 2}, x] + 
   (-10240 + 10240*x)*HPL[{-2, -1, 3}, x] + (512 - 4608*x - (8192*x^2)/3)*
    HPL[{-2, 2, 0}, x] + (1024 - 9216*x - (16384*x^2)/3)*HPL[{-2, 2, 1}, x] + 
   (-1024 - 1024*x)*HPL[{-1, -4, 0}, x] + 
   (-1024/3 + 2048/x - (1024*x)/3 + 2048*x^2)*HPL[{-1, -3, 0}, x] + 
   (-2048 - 2048*x)*HPL[{-1, -2, 0}, x] + 
   (-3072 + 8192/x - 3072*x + 8192*x^2)*HPL[{-1, -2, 2}, x] + 
   (-37376 - 37376*x)*HPL[{-1, -1, 2}, x] + 
   (1024 + 32768/(3*x) + 1024*x + (32768*x^2)/3)*HPL[{-1, -1, 3}, x] + 
   (-2048 - 2048*x)*HPL[{-1, 2, 3}, x] + 
   (-2048 - 4096/(3*x) - 2048*x - (4096*x^2)/3)*HPL[{-1, 3, 0}, x] + 
   (-4096 - 8192/(3*x) - 4096*x - (8192*x^2)/3)*HPL[{-1, 3, 1}, x] + 
   (1024 + 1024*x)*HPL[{-1, 4, 0}, x] + (2048 + 2048*x)*HPL[{-1, 4, 1}, x] + 
   (-256 - 10240/(3*x) + 256*x + (10240*x^2)/3)*HPL[{1, -3, 0}, x] + 
   (-78848/3 + (78848*x)/3)*HPL[{1, -2, 0}, x] + 
   (1024/3 - 8192/(3*x) - (1024*x)/3 + (8192*x^2)/3)*HPL[{1, -2, 2}, x] + 
   (-256 - 4096/(3*x) + 256*x + (4096*x^2)/3)*HPL[{1, 1, 3}, x] + 
   (1536 - 1536*x)*HPL[{1, 3, 0}, x] + (3072 - 3072*x)*HPL[{1, 3, 1}, x] + 
   (-3584 - 3584*x)*HPL[{2, -3, 0}, x] + 
   (-4352 + 2304*x + (28672*x^2)/3 + 1024/(1 + x))*HPL[{2, -2, 0}, x] + 
   (-4096 - 4096*x)*HPL[{2, -2, 2}, x] + (-1536 - 1536*x)*HPL[{2, 1, 3}, x] + 
   (1024 + 1024*x)*HPL[{2, 3, 0}, x] + (2048 + 2048*x)*HPL[{2, 3, 1}, x] + 
   (-11776 + 512*x)*HPL[{3, -2, 0}, x] + 
   (-384 + 384*x - (2048*x^2)/3 + 512/(1 + x))*HPL[{3, 0, 0}, x] + 
   (768 + 768*x)*HPL[{4, 0, 0}, x] + (2048 - 2048*x)*
    HPL[{-3, -1, -1, 0}, x] + (-9728 + 2560*x)*HPL[{-3, -1, 0, 0}, x] + 
   (6400 - 256*x)*HPL[{-3, 0, 0, 0}, x] + (-5120 + 5120*x)*
    HPL[{-2, -2, 0, 0}, x] + (1024 - 2048/(-1 + x) - 3072*x)*
    HPL[{-2, -1, -1, 0}, x] + (20480 - 20480*x)*HPL[{-2, -1, -1, 2}, x] + 
   (-1280 + 1024/(-1 + x) - 768*x + 8192*x^2)*HPL[{-2, -1, 0, 0}, x] + 
   (1920 - 512/(-1 + x) - 1152*x - (14336*x^2)/3)*HPL[{-2, 0, 0, 0}, x] + 
   (-1536 + 4096/x - 1536*x + 4096*x^2)*HPL[{-1, -2, 0, 0}, x] + 
   (4096 + 4096*x)*HPL[{-1, -1, -1, 0}, x] + 
   (6144 - 16384/x + 6144*x - 16384*x^2)*HPL[{-1, -1, -1, 2}, x] + 
   (-20736 - 20736*x)*HPL[{-1, -1, 0, 0}, x] + 
   (4096 + 8192/(3*x) + 4096*x + (8192*x^2)/3)*HPL[{-1, -1, 2, 0}, x] + 
   (8192 + 16384/(3*x) + 8192*x + (16384*x^2)/3)*HPL[{-1, -1, 2, 1}, x] + 
   (-2048 - 2048*x)*HPL[{-1, 2, -2, 0}, x] + (-1024 - 1024*x)*
    HPL[{-1, 3, 0, 0}, x] + (-2048 + 2048*x)*HPL[{1, -3, -1, 0}, x] + 
   (1024 - 1024*x)*HPL[{1, -3, 0, 0}, x] + (-2048 + 2048*x)*
    HPL[{1, -2, -2, 0}, x] + (-5120 - 8192/(3*x) + 5120*x + (8192*x^2)/3)*
    HPL[{1, -2, -1, 0}, x] + (8192/3 - (8192*x)/3)*HPL[{1, -2, 0, 0}, x] + 
   (-5632 - 28672/(3*x) + 5632*x + (28672*x^2)/3)*HPL[{1, 1, -2, 0}, x] + 
   (3200/3 - (3200*x)/3)*HPL[{1, 1, 0, 0}, x] + 
   (-1408 + 2048/(3*x) + 1408*x - (2048*x^2)/3)*HPL[{1, 2, 0, 0}, x] + 
   (-6144 - 6144*x)*HPL[{2, -2, -1, 0}, x] + 
   (1024 + 1024*x)*HPL[{2, -2, 0, 0}, x] + 
   (1920 + 1152*x - (14336*x^2)/3 + 512/(1 + x))*HPL[{2, 0, 0, 0}, x] + 
   (-13312 - 13312*x)*HPL[{2, 1, -2, 0}, x] + 
   (-1920 + 1920*x - (4096*x^2)/3 + 1024/(1 + x))*HPL[{2, 1, 0, 0}, x] + 
   (-256 - 256*x)*HPL[{2, 2, 0, 0}, x] + (6400 + 256*x)*
    HPL[{3, 0, 0, 0}, x] + (768 + 768*x)*HPL[{3, 1, 0, 0}, x] + 
   (10240 - 10240*x)*HPL[{-2, -1, -1, 0, 0}, x] + 
   (-5632 + 5632*x)*HPL[{-2, -1, 0, 0, 0}, x] + 
   (2816 - 2816*x)*HPL[{-2, 0, 0, 0, 0}, x] + 
   (3072 - 8192/x + 3072*x - 8192*x^2)*HPL[{-1, -1, -1, 0, 0}, x] + 
   (-1280 + 14336/(3*x) - 1280*x + (14336*x^2)/3)*HPL[{-1, -1, 0, 0, 0}, x] + 
   (1664/3 - 2048/x + (1664*x)/3 - 2048*x^2)*HPL[{-1, 0, 0, 0, 0}, x] + 
   (-1024 - 1024*x)*HPL[{-1, 2, 0, 0, 0}, x] + 
   (-2048 - 2048*x)*HPL[{-1, 2, 1, 0, 0}, x] + 
   (4096 - 4096*x)*HPL[{1, -2, -1, -1, 0}, x] + 
   (-2048 + 2048*x)*HPL[{1, -2, -1, 0, 0}, x] + 
   (1024 - 1024*x)*HPL[{1, -2, 0, 0, 0}, x] + 
   (1664/3 + 2048/x - (1664*x)/3 - 2048*x^2)*HPL[{1, 0, 0, 0, 0}, x] + 
   (1280 + 14336/(3*x) - 1280*x - (14336*x^2)/3)*HPL[{1, 1, 0, 0, 0}, x] + 
   (-2816 + 4096/(3*x) + 2816*x - (4096*x^2)/3)*HPL[{1, 1, 1, 0, 0}, x] + 
   (2816 + 2816*x)*HPL[{2, 0, 0, 0, 0}, x] + 
   (5632 + 5632*x)*HPL[{2, 1, 0, 0, 0}, x] + 
   (-512 - 512*x)*HPL[{2, 1, 1, 0, 0}, x] + (-8448 + 2304*x)*HPL[{-4}, x]*
    zeta[2] + (18432 - 4096*x)*HPL[{-3, -1}, x]*zeta[2] + 
   (10240 - 10240*x)*HPL[{-2, -2}, x]*zeta[2] + 
   (3072 - 8192/x + 3072*x - 8192*x^2)*HPL[{-1, -2}, x]*zeta[2] + 
   (-1024 + 1024*x)*HPL[{1, -3}, x]*zeta[2] + (1024 + 1024*x)*HPL[{2, -2}, x]*
    zeta[2] + (-20480 + 20480*x)*HPL[{-2, -1, -1}, x]*zeta[2] + 
   (-6144 + 16384/x - 6144*x + 16384*x^2)*HPL[{-1, -1, -1}, x]*zeta[2] + 
   (2048 - 2048*x)*HPL[{1, -2, -1}, x]*zeta[2] + 
   (-2560 - 10240/(3*x) + 2560*x + (10240*x^2)/3)*HPL[{1, 1, 0}, x]*zeta[2] + 
   (-5120 - 5120*x)*HPL[{2, 1, 0}, x]*zeta[2] + 
   (-384128/105 - (391808*x)/105)*zeta[2]^3 + HPL[{-2, -1, 0}, x]*
    (-41728/3 + (29440*x)/3 + (16896 - 16896*x)*zeta[2]) + 
   HPL[{2, 0, 0}, x]*(7936/3 + (4736*x)/3 + (-5632 - 5632*x)*zeta[2]) + 
   HPL[{-2, 2}, x]*(18176 - 512/(3*(-1 + x)) + (57088*x)/3 + 
     (3072 - 3072*x)*zeta[2]) + HPL[{-3, 0}, x]*(-7936/3 + (35072*x)/3 - 
     256/(3*(1 + x)) + (-18176 - 1280*x)*zeta[2]) + 
   HPL[{3, 1}, x]*(-20992/3 - (17920*x)/3 + (-1024 - 1024*x)*zeta[2]) + 
   HPL[{3, 0}, x]*(-10496/3 - (8960*x)/3 + (-6656 - 512*x)*zeta[2]) + 
   HPL[{-1, 0, 0, 0}, x]*(43264/3 + (43264*x)/3 + (-512 - 512*x)*zeta[2]) + 
   HPL[{1, 0, 0, 0}, x]*(43264/3 - (43264*x)/3 + (-512 + 512*x)*zeta[2]) + 
   HPL[{4}, x]*(-14336/3 + 256/(3*(-1 + x)) - (18560*x)/3 + 
     (-2304 + 768*x)*zeta[2]) + HPL[{-1, 3}, x]*(75520/3 + (75520*x)/3 + 
     (1024 + 1024*x)*zeta[2]) + HPL[{0, 0, 0, 0}, x]*
    (128/(3*(-1 + x)) - 8704*x + 128/(3*(1 + x)) + (1536 + 1536*x)*zeta[2]) + 
   HPL[{-1, 2, 0}, x]*(19456/3 + (19456*x)/3 + (2048 + 2048*x)*zeta[2]) + 
   HPL[{-1, 2, 1}, x]*(38912/3 + (38912*x)/3 + (2048 + 2048*x)*zeta[2]) + 
   HPL[{-2, 0, 0}, x]*(48128/3 - 256/(3*(-1 + x)) + 4608*x + 
     (-5376 + 5376*x)*zeta[2]) + HPL[{-1, -1, 0}, x]*
    (-84992/3 - (84992*x)/3 + (1792 - 47104/(3*x) + 1792*x - (47104*x^2)/3)*
      zeta[2]) + HPL[{0, 0, 0}, x]*(-38912*x + 
     (-768 + 256/(-1 + x) - 768*x - 2048*x^2 + 256/(1 + x))*zeta[2]) + 
   (3904/3 + 97088*x)*zeta[3] - 2560*x*zeta[3]^2 + 
   HPL[{-2, -1}, x]*((2048 - 1024/(-1 + x) + 3072*x - 16384*x^2)*zeta[2] + 
     (15360 - 15360*x)*zeta[3]) + HPL[{2, 1}, x]*(-45440/3 - (45440*x)/3 + 
     (-512 - 1536*x - 1024/(1 + x))*zeta[2] + (-12288 - 12288*x)*zeta[3]) + 
   HPL[{2, 0}, x]*(-22720/3 - (22720*x)/3 + 
     (-3840 - 2304*x + (10240*x^2)/3 - 1024/(1 + x))*zeta[2] + 
     (-7168 - 7168*x)*zeta[3]) + HPL[{1, 0, 0}, x]*
    (16448/3 - (16448*x)/3 + (-1536 - 10240/(3*x) + 1536*x + (10240*x^2)/3)*
      zeta[2] + (1024 - 1024*x)*zeta[3]) + 
   HPL[{3}, x]*(-12800 - (116864*x)/3 + 
     (-4480/3 - (6272*x)/3 + (4096*x^2)/3 - 512/(1 + x))*zeta[2] + 
     (-15616 - 768*x)*zeta[3]) + HPL[{-3}, x]*
    ((-3712 + 512/(-1 + x) - (3968*x)/3 + (20480*x^2)/3)*zeta[2] + 
     (-17152 + 256*x)*zeta[3]) + HPL[{-1, 0, 0}, x]*
    (97408/3 + (97408*x)/3 + (2176/3 + 16384/(3*x) + (2176*x)/3 + 
       (16384*x^2)/3)*zeta[2] + (1024 + 1024*x)*zeta[3]) + 
   HPL[{1, -2}, x]*((-8704/3 + 4096/(3*x) + (8704*x)/3 - (4096*x^2)/3)*
      zeta[2] + (-2048 + 2048*x)*zeta[3]) + HPL[{-1, 2}, x]*
    (36608 + 36608*x + (2560 - 4096/(3*x) + 2560*x - (4096*x^2)/3)*zeta[2] + 
     (4096 + 4096*x)*zeta[3]) + HPL[{-2, 0}, x]*(-18560/3 + (103552*x)/3 + 
     (-3712 + 1920*x + (47104*x^2)/3)*zeta[2] + (-6656 + 6656*x)*zeta[3]) + 
   HPL[{-1, -1}, x]*((39424 + 39424*x)*zeta[2] + 
     (512 - 45056/(3*x) + 512*x - (45056*x^2)/3)*zeta[3]) + 
   HPL[{1, 1}, x]*(-97792/3 + (97792*x)/3 + (-2048 + 2048*x)*zeta[2] + 
     (-1024 - 34816/(3*x) + 1024*x + (34816*x^2)/3)*zeta[3]) + 
   zeta[2]*(94528/3 - (44864*x)/3 + (-3328 - 256/(-1 + x) - 2048/x + 
       11008*x + 12288*x^2 + 1280/(1 + x))*zeta[3]) + 
   (-59744/3 - 128/(3*(-1 + x)) + (37472*x)/3 - 224/(1 + x))*zeta[4] + 
   HPL[{0, 0}, x]*(-1344*x + (14336/3 - 128/(-1 + x) + (53632*x)/3 - 
       128/(3*(1 + x)))*zeta[2] + (-512/(-1 + x) - 3072*x - 512/(1 + x))*
      zeta[3] + (-7680 - 5120*x)*zeta[4]) + 
   HPL[{2}, x]*(-94528/3 + 1088*x + (-20864/3 - (14720*x)/3)*zeta[2] + 
     (-3968 - 4992*x + (34816*x^2)/3 - 2048/(1 + x))*zeta[3] + 
     (-4992 - 4992*x)*zeta[4]) + HPL[{1, 0}, x]*(-48896/3 + (48896*x)/3 + 
     (-46976/3 + (46976*x)/3)*zeta[2] + (768 - 19456/(3*x) - 768*x + 
       (19456*x^2)/3)*zeta[3] + (-256 + 256*x)*zeta[4]) + 
   HPL[{-1, 0}, x]*(-41600/3 - (41600*x)/3 + (-118016/3 - (118016*x)/3)*
      zeta[2] + (2816/3 + 19456/(3*x) + (2816*x)/3 + (19456*x^2)/3)*zeta[3] + 
     (2176 + 2176*x)*zeta[4]) + HPL[{-2}, x]*
    ((-75392/3 + 512/(3*(-1 + x)) - (42368*x)/3)*zeta[2] + 
     (-2176 + 1024/(-1 + x) + 2688*x + (45056*x^2)/3)*zeta[3] + 
     (-6720 + 6720*x)*zeta[4]) + (-4480/3 + 128/(-1 + x) - 6592*x - 
     (2560*x^2)/3 - 1152/(1 + x))*zeta[5] + 
   HPL[{0}, x]*((188288*x)/3 + (-128/3 - 128/(-1 + x) + (68608*x)/3 - 
       256/(3*(1 + x)))*zeta[3] + zeta[2]*(12800 + 73472*x + 
       (-12288 - 6144*x)*zeta[3]) + (1216 + 128/(-1 + x) + (7232*x)/3 + 
       7680*x^2 - 1088/(1 + x))*zeta[4] - 640*x*zeta[5]) + 
   HPL[{1}, x]*(-188288/3 + (188288*x)/3 + (-104192/3 + (104192*x)/3)*
      zeta[3] + zeta[2]*(-42496/3 + (42496*x)/3 + (512 - 512*x)*zeta[3]) + 
     (12352/3 - 22016/(3*x) - (12352*x)/3 + (22016*x^2)/3)*zeta[4] + 
     (-256 + 256*x)*zeta[5]) + HPL[{-1}, x]*
    ((-109696/3 - (109696*x)/3)*zeta[3] + 
     zeta[2]*(-152320/3 - (152320*x)/3 + (-2560 - 2560*x)*zeta[3]) + 
     (-7456 - 1024/(3*x) - 7456*x - (1024*x^2)/3)*zeta[4] + 
     (2304 + 2304*x)*zeta[5]))


==> anc/Pqq3PSXto0.m <==
color[cf*nf^3]*(-832/81 + 64/(27*x) - (1888*Log[x])/81 - (1168*Log[x]^2)/81 - 
   (232*Log[x]^3)/81 - (4*Log[x]^4)/27 - (3136*zeta[2])/81 - 
   (928*Log[x]*zeta[2])/27 - (32*Log[x]^2*zeta[2])/9 - (128*zeta[3])/9 - 
   (128*zeta[3])/(9*x) - (128*Log[x]*zeta[3])/9 - (160*zeta[4])/9) + 
 color[cf^2*nf^2]*(43195/81 - 4127560/(2187*x) - (75598*Log[x])/81 - 
   (210176*Log[x])/(729*x) + (104432*Log[x]^2)/81 + (8524*Log[x]^3)/81 + 
   (1904*Log[x]^4)/27 + (32*Log[x]^5)/15 + (4*Log[x]^6)/9 - 
   (79168*zeta[2])/81 + (2944*zeta[2])/(9*x) - (6184*Log[x]*zeta[2])/81 + 
   (5888*Log[x]*zeta[2])/(81*x) - (5840*Log[x]^2*zeta[2])/27 - 
   (112*Log[x]^3*zeta[2])/27 - (5056*zeta[3])/27 + (1792*zeta[3])/(9*x) + 
   (4768*Log[x]*zeta[3])/27 - (256*Log[x]*zeta[3])/(9*x) - 
   (640*Log[x]^2*zeta[3])/9 - (1024*zeta[2]*zeta[3])/9 - (1208*zeta[4])/27 - 
   (256*zeta[4])/(3*x) - (7672*Log[x]*zeta[4])/9 - (3488*zeta[5])/9) + 
 color[ca*cf*nf^2]*(-15964/81 + 1453406/(2187*x) + (9424*Log[x])/9 + 
   (92800*Log[x])/(729*x) - (1196*Log[x]^2)/9 + (160*Log[x]^3)/3 - 
   12*Log[x]^4 + (84160*zeta[2])/81 - (1928*zeta[2])/(9*x) + 
   (23936*Log[x]*zeta[2])/81 - (2944*Log[x]*zeta[2])/(81*x) + 
   (352*Log[x]^2*zeta[2])/27 - (304*Log[x]^3*zeta[2])/27 - 
   (9728*zeta[3])/81 - (320*zeta[3])/(9*x) - (19136*Log[x]*zeta[3])/27 + 
   (128*Log[x]*zeta[3])/(3*x) + (368*Log[x]^2*zeta[3])/9 - 
   (736*zeta[2]*zeta[3])/9 - (9328*zeta[4])/27 + (4384*zeta[4])/(27*x) + 
   (2848*Log[x]*zeta[4])/9 + 32*zeta[5]) + 
 color[(d4FF*nf)/nc]*((100672*zeta[2])/3 + 10752*Log[x]*zeta[2] + 
   3456*Log[x]^2*zeta[2] - 128*Log[x]^3*zeta[2] + 64*Log[x]^4*zeta[2] + 
   (3904*zeta[3])/3 - 1792*zeta[2]*zeta[3] - (2048*zeta[2]*zeta[3])/x - 
   12288*Log[x]*zeta[2]*zeta[3] - 27776*zeta[4] - 3840*Log[x]^2*zeta[4] - 
   (8320*zeta[5])/3 - (48016*zeta[6])/3) + 
 color[ca^2*cf*nf]*(-1053706/81 + 45387703/(2187*x) + (407008*Log[x])/81 + 
   (2015440*Log[x])/(729*x) - (194576*Log[x]^2)/81 + 
   (10496*Log[x]^2)/(243*x) + (36454*Log[x]^3)/81 - (1709*Log[x]^4)/27 + 
   (272*Log[x]^5)/45 - (8*Log[x]^6)/9 - (43444*zeta[2])/27 - 
   (796624*zeta[2])/(243*x) + (84592*Log[x]*zeta[2])/81 - 
   (4576*Log[x]*zeta[2])/(9*x) + (17192*Log[x]^2*zeta[2])/27 + 
   (5368*Log[x]^3*zeta[2])/27 + (34*Log[x]^4*zeta[2])/9 + 
   (669380*zeta[3])/81 - (26512*zeta[3])/(9*x) + (33344*Log[x]*zeta[3])/27 - 
   (1024*Log[x]*zeta[3])/(9*x) + (9448*Log[x]^2*zeta[3])/9 + 
   (256*Log[x]^2*zeta[3])/(3*x) - (2816*Log[x]^3*zeta[3])/9 + 
   (9760*zeta[2]*zeta[3])/9 + (512*zeta[2]*zeta[3])/(3*x) - 
   (2128*Log[x]*zeta[2]*zeta[3])/3 - (4940*zeta[3]^2)/3 + 
   (59716*zeta[4])/27 - (32992*zeta[4])/(9*x) + (15116*Log[x]*zeta[4])/9 - 
   (1504*Log[x]*zeta[4])/(9*x) - (2902*Log[x]^2*zeta[4])/3 + 
   (6640*zeta[5])/9 - (17504*zeta[5])/(9*x) - 4304*Log[x]*zeta[5] - 
   (48848*zeta[6])/9) + color[ca*cf^2*nf]*(1419055/162 - 842548/(243*x) - 
   (623345*Log[x])/81 - (13688*Log[x])/(27*x) - (32024*Log[x]^2)/81 - 
   (74506*Log[x]^3)/81 + (541*Log[x]^4)/27 - (428*Log[x]^5)/45 + 
   (8*Log[x]^6)/9 - (86636*zeta[2])/81 + (78736*zeta[2])/(243*x) + 
   (156532*Log[x]*zeta[2])/81 - (22828*Log[x]^2*zeta[2])/27 + 
   (1696*Log[x]^3*zeta[2])/27 - (136*Log[x]^4*zeta[2])/3 - 
   (242744*zeta[3])/27 + (57520*zeta[3])/(81*x) - (22288*Log[x]*zeta[3])/27 + 
   (2432*Log[x]*zeta[3])/(9*x) - (11120*Log[x]^2*zeta[3])/9 + 
   (608*Log[x]^3*zeta[3])/3 - (20192*zeta[2]*zeta[3])/9 - 
   (4480*zeta[2]*zeta[3])/(9*x) - (3712*Log[x]*zeta[2]*zeta[3])/3 + 
   (3760*zeta[3]^2)/3 + (95570*zeta[4])/27 + (7280*zeta[4])/(9*x) - 
   (5312*Log[x]*zeta[4])/9 + (128*Log[x]*zeta[4])/x + 544*Log[x]^2*zeta[4] + 
   (6152*zeta[5])/9 + (12544*zeta[5])/(9*x) + (5776*Log[x]*zeta[5])/3 - 
   (2212*zeta[6])/3) + color[cf^3*nf]*(-385/2 + 34184/(27*x) + 
   (8791*Log[x])/3 - (199*Log[x]^2)/3 + (2354*Log[x]^3)/9 - 
   (173*Log[x]^4)/3 + (128*Log[x]^5)/45 - (2*Log[x]^6)/3 + 3532*zeta[2] - 
   (2480*zeta[2])/(3*x) - 212*Log[x]*zeta[2] + (4996*Log[x]^2*zeta[2])/3 - 
   8*Log[x]^3*zeta[2] + (524*Log[x]^4*zeta[2])/9 + (11384*zeta[3])/3 - 
   (7040*zeta[3])/(27*x) + (6080*Log[x]*zeta[3])/3 + 528*Log[x]^2*zeta[3] + 
   (992*Log[x]^3*zeta[3])/9 + 1344*zeta[2]*zeta[3] + 
   (3584*zeta[2]*zeta[3])/(9*x) + (704*Log[x]*zeta[2]*zeta[3])/3 - 
   (2192*zeta[3]^2)/3 - 5086*zeta[4] + (4064*zeta[4])/(9*x) + 
   676*Log[x]*zeta[4] - (3260*Log[x]^2*zeta[4])/3 - (2704*zeta[5])/3 - 
   (1792*zeta[5])/(3*x) + (896*Log[x]*zeta[5])/3 + (4594*zeta[6])/3)


==> anc/Pqq3PS_Fit.m <==
color[cf*nf^3]*(21.46775684707587*x^4 - 0.6621766434315235*x^5 - 
   2.5028158701522427*x^6 + 2.0929647540064353*x^7 - 1.3820069370764396*x^8 + 
   0.5576660863893416*x^9 - 0.11931579742771765*x^10 + 
   (1 - x)^2*(234.3980455908109*Log[1 - x] - 258.39291883362336*
      Log[1 - x]^2 + 26.773765401581834*Log[1 - x]^3 - 
     5.644469585064609*Log[1 - x]^4 + 0.27300102478681887*Log[1 - x]^5 - 
     0.044267767436518085*Log[1 - x]^6) + 
   (1 - x)*(362.1711327965077*Log[1 - x] + 55.067846119792065*Log[1 - x]^2 + 
     4.3245847460594184*Log[1 - x]^3 + 0.2917933022178387*Log[1 - x]^4 + 
     0.008580993859174088*Log[1 - x]^5 + 0.0001093290877810424*
      Log[1 - x]^6) + (1 - x)^3*(-596.5691783873186*Log[1 - x] + 
     203.32507271383128*Log[1 - x]^2 - 31.098350147641252*Log[1 - x]^3 + 
     5.352676282846771*Log[1 - x]^4 - 0.28158201864599297*Log[1 - x]^5 + 
     0.04415843834873704*Log[1 - x]^6) + 
   x^3*(-1142.646686388185 - 9.08962779358231*Log[x] - 
     30.587477586166354*Log[x]^2 - 4.984730190007338*Log[x]^3 - 
     1.7827646653497282*Log[x]^4 - 0.1262511737353348*Log[x]^5 - 
     0.012240366048949337*Log[x]^6) + 
   x*(54.86558523214505 - 94.17194456035256*Log[x] - 
     22.55948079183504*Log[x]^2 - 3.0422871334039203*Log[x]^3 - 
     0.15615952768315314*Log[x]^4 - 0.00019747110956723845*Log[x]^5 - 
     2.0803909484917816*^-6*Log[x]^6) + 
   x^2*(1193.3487545815917 + 103.26157235393487*Log[x] + 
     53.14695837800139*Log[x]^2 + 8.027017323411258*Log[x]^3 + 
     1.9389241930328813*Log[x]^4 + 0.12644864484490204*Log[x]^5 + 
     0.012242446439897829*Log[x]^6)) + color[cf^2*nf^2]*
  (-42524.76169709941*x^4 + 2481.2741151182518*x^5 - 1839.5670144877804*x^6 + 
   1086.2849903698996*x^7 - 609.6492376117924*x^8 + 224.12372891089663*x^9 - 
   44.76494145214898*x^10 + (1 - x)^2*(35257.67363495748*Log[1 - x] - 
     66306.2754859509*Log[1 - x]^2 + 3855.4559517149646*Log[1 - x]^3 - 
     1731.3834433824084*Log[1 - x]^4 + 21.125690427259688*Log[1 - x]^5 - 
     13.754535203871368*Log[1 - x]^6) + 
   (1 - x)*(81309.69729557719*Log[1 - x] + 12929.068685947974*Log[1 - x]^2 + 
     1139.846091692814*Log[1 - x]^3 + 58.267386805263016*Log[1 - x]^4 + 
     1.726838929481729*Log[1 - x]^5 + 0.021560141405330253*Log[1 - x]^6) + 
   (1 - x)^3*(-116567.37093053467*Log[1 - x] + 53377.20680000293*
      Log[1 - x]^2 - 4995.302043407779*Log[1 - x]^3 + 
     1673.1160565771454*Log[1 - x]^4 - 22.852529356741417*Log[1 - x]^5 + 
     13.732975062466037*Log[1 - x]^6) + 
   x^2*(151355.3891839444 - 9114.141368824197*Log[x] - 
     10762.380596037292*Log[x]^2 - 1272.9303896028587*Log[x]^3 - 
     420.3947089762918*Log[x]^4 - 22.506590525946052*Log[x]^5 - 
     3.1622246587342624*Log[x]^6) + 
   x*(19368.724922631547 + 2715.825896925924*Log[x] + 
     834.5227999434941*Log[x]^2 + 44.19578076605319*Log[x]^3 - 
     21.714499838958588*Log[x]^4 - 0.45794734427313066*Log[x]^5 + 
     0.4452445469546589*Log[x]^6) + 
   x^3*(-126319.97978233907 + 6398.315471898273*Log[x] + 
     9927.857796093798*Log[x]^2 + 1228.7346088368054*Log[x]^3 + 
     442.1092088152504*Log[x]^4 + 22.964537870219182*Log[x]^5 + 
     2.7169801117796033*Log[x]^6)) + color[(d4FF*nf)/nc]*
  (-124483.27901071576*x^4 + 20585.580676049787*x^5 - 8658.158917928296*x^6 + 
   4152.873453153911*x^7 - 1833.7957067234597*x^8 + 575.9271928629994*x^9 - 
   94.8324924962539*x^10 + (1 - x)^2*(-4955.222651949013*Log[1 - x] - 
     8356.989260710756*Log[1 - x]^2 - 702.6237751916818*Log[1 - x]^3 - 
     261.67472461863883*Log[1 - x]^4 - 12.65849848605571*Log[1 - x]^5 - 
     1.4706687086200452*Log[1 - x]^6) + 
   (1 - x)*(6309.746385160503*Log[1 - x] + 1150.9142957889935*Log[1 - x]^2 + 
     107.46863419578692*Log[1 - x]^3 + 6.172558842807231*Log[1 - x]^4 + 
     0.1994412066068935*Log[1 - x]^5 + 0.0028234255755819966*Log[1 - x]^6) + 
   (1 - x)^3*(-1354.5237332114903*Log[1 - x] + 7206.074964921762*
      Log[1 - x]^2 + 595.155140995895*Log[1 - x]^3 + 
     255.50216577583163*Log[1 - x]^4 + 12.459057279448816*Log[1 - x]^5 + 
     1.4678452830444633*Log[1 - x]^6) + 
   x^2*(-31470.88626131119 - 84552.25837829387*Log[x] - 
     28802.75909706257*Log[x]^2 - 8296.235510460292*Log[x]^3 - 
     956.8973278846017*Log[x]^4 - 89.55144164945938*Log[x]^5 - 
     3.237723961745178*Log[x]^6) + 
   x*(-26426.469051460703 - 10614.792283220031*Log[x] - 
     180.13903344073304*Log[x]^2 - 837.1304557682971*Log[x]^3 + 
     104.05320417250923*Log[x]^4 - 0.01557159053154215*Log[x]^5 + 
     0.00007245800199536888*Log[x]^6) + 
   x^3*(167703.2825830573 + 95167.0506615139*Log[x] + 
     28982.898130503305*Log[x]^2 + 9133.36596622859*Log[x]^3 + 
     852.8441237120925*Log[x]^4 + 89.56701323999091*Log[x]^5 + 
     3.237651503743183*Log[x]^6)) + color[ca^2*cf*nf]*
  (53012.44290903491*x^4 - 3630.2166290529985*x^5 + 1786.5664334669405*x^6 - 
   955.7602552979317*x^7 + 454.2757679390449*x^8 - 146.42279182407188*x^9 + 
   24.860051351818832*x^10 + (1 - x)^3*(59863.98907205016*Log[1 - x] - 
     26430.084582795807*Log[1 - x]^2 + 2628.8706282997236*Log[1 - x]^3 - 
     838.0072895275127*Log[1 - x]^4 + 10.887975910013978*Log[1 - x]^5 - 
     7.1828679127805*Log[1 - x]^6) + (1 - x)*(-41288.29135247053*Log[1 - x] - 
     6785.665382446305*Log[1 - x]^2 - 594.7064664449701*Log[1 - x]^3 - 
     42.84443254288937*Log[1 - x]^4 - 0.8427057904052923*Log[1 - x]^5 - 
     0.010439030918655758*Log[1 - x]^6) + 
   (1 - x)^2*(-18575.697719579628*Log[1 - x] + 33215.74996524211*
      Log[1 - x]^2 - 2034.1641618547535*Log[1 - x]^3 + 
     880.8517220704022*Log[1 - x]^4 - 10.045270119608686*Log[1 - x]^5 + 
     7.193306943699156*Log[1 - x]^6) + 
   x^3*(-236185.66579883592 + 125601.68712219762*Log[x] - 
     67431.25317655166*Log[x]^2 + 4907.986665164961*Log[x]^3 - 
     2318.6652540223145*Log[x]^4 - 16.2428552209856*Log[x]^5 - 
     20.003113592634183*Log[x]^6) + 
   x*(-244094.68338812466 - 87940.00885791803*Log[x] - 
     12573.857492070129*Log[x]^2 - 1023.0505726461887*Log[x]^3 - 
     100.23902841503485*Log[x]^4 + 10.620602370679128*Log[x]^5 - 
     1.6617218614822742*Log[x]^6) + 
   x^2*(431881.2434141584 - 37661.67826427959*Log[x] + 
     80005.11066862178*Log[x]^2 - 3884.936092518772*Log[x]^3 + 
     2418.904282437349*Log[x]^4 + 5.622252850306472*Log[x]^5 + 
     21.664835454116457*Log[x]^6)) + 
 color[cf^3*nf]*(-2.7805615866801576*^6*x^4 - 47224.10351988599*x^5 - 
   34266.75895269454*x^6 + 17245.572398326236*x^7 - 12746.023080716463*x^8 + 
   5109.439284668653*x^9 - 1277.8735126488098*x^10 + 
   (1 - x)^2*(8.314505068425547*^6*Log[1 - x] - 1.228051222897316*^7*
      Log[1 - x]^2 + 921827.4263592326*Log[1 - x]^3 - 
     295135.31510816753*Log[1 - x]^4 + 7518.945536534309*Log[1 - x]^5 - 
     2257.343202628385*Log[1 - x]^6) + 
   (1 - x)*(1.6392064763604548*^7*Log[1 - x] + 2.655126664564667*^6*
      Log[1 - x]^2 + 239475.24018642574*Log[1 - x]^3 + 
     12657.590148935757*Log[1 - x]^4 + 372.5274792344972*Log[1 - x]^5 + 
     4.750556310922247*Log[1 - x]^6) + 
   (1 - x)^3*(-2.4706569832030095*^7*Log[1 - x] + 9.625385564408492*^6*
      Log[1 - x]^2 - 1.1613026665456584*^6*Log[1 - x]^3 + 
     282477.7249592318*Log[1 - x]^4 - 7891.473015768806*Log[1 - x]^5 + 
     2252.592646317463*Log[1 - x]^6) + 
   x^3*(-3.88560242554622*^7 + 429065.5760650766*Log[x] - 
     117525.25268641624*Log[x]^2 + 24308.533953838538*Log[x]^3 - 
     3607.3284806386278*Log[x]^4 + 174.60985146367165*Log[x]^5 - 
     33.91734625724153*Log[x]^6) + 
   x*(-648529.0386528682 - 235652.88735009168*Log[x] - 
     38023.13205717606*Log[x]^2 - 3435.886189004341*Log[x]^3 - 
     126.50837762383397*Log[x]^4 + 4.7455052776696105*Log[x]^5 + 
     0.05122189833935287*Log[x]^6) + 
   x^2*(4.235112593020263*^7 - 193412.6887149849*Log[x] + 
     155548.3847435923*Log[x]^2 - 20872.647764834197*Log[x]^3 + 
     3733.8368582624616*Log[x]^4 - 179.35535674134127*Log[x]^5 + 
     33.866124358902184*Log[x]^6)) + color[ca*cf*nf^2]*
  (755932.7598760056*x^4 - 35574.41121748764*x^5 + 31281.756802208554*x^6 - 
   18923.44082778891*x^7 + 10896.781388205893*x^8 - 4061.6408146381636*x^9 + 
   825.18788490272*x^10 + (1 - x)^3*(2.447533314284252*^6*Log[1 - x] - 
     1.1103761549046692*^6*Log[1 - x]^2 + 105419.65359180928*Log[1 - x]^3 - 
     34764.10185717442*Log[1 - x]^4 + 488.16547082138777*Log[1 - x]^5 - 
     285.71924684027*Log[1 - x]^6) + 
   (1 - x)*(-1.7042958529275781*^6*Log[1 - x] - 271938.0332399379*
      Log[1 - x]^2 - 24116.761972951663*Log[1 - x]^3 - 
     1252.8101204069853*Log[1 - x]^4 - 36.19234491463386*Log[1 - x]^5 - 
     0.4522543876397327*Log[1 - x]^6) + 
   (1 - x)^2*(-743237.4613566739*Log[1 - x] + 1.382314188144607*^6*
      Log[1 - x]^2 - 81302.89161885763*Log[1 - x]^3 + 
     36016.9119775814*Log[1 - x]^4 - 451.9731259067539*Log[1 - x]^5 + 
     286.17150122790974*Log[1 - x]^6) + 
   x^3*(2.631921898807511*^6 + 115668.53670171443*Log[x] - 
     214638.0335359029*Log[x]^2 - 6037.524171835793*Log[x]^3 - 
     8403.169947180078*Log[x]^4 - 293.6507659939827*Log[x]^5 - 
     71.83011907447742*Log[x]^6) + 
   x*(-531225.0662450533 - 179776.62120865725*Log[x] - 
     26272.681282035053*Log[x]^2 - 2145.203834031492*Log[x]^3 - 
     85.75625608853431*Log[x]^4 - 2.1198385892448393*Log[x]^5 - 
     0.02759907922690952*Log[x]^6) + 
   x^2*(-2.842384222049883*^6 + 64108.08450694282*Log[x] + 
     240910.71481793796*Log[x]^2 + 8182.728005867285*Log[x]^3 + 
     8488.926203268613*Log[x]^4 + 295.77060458322757*Log[x]^5 + 
     71.85771815370433*Log[x]^6)) + color[ca*cf^2*nf]*
  (4.11311785186275*^6*x^4 - 261311.96777943813*x^5 + 255693.4988196867*x^6 - 
   168987.18106035647*x^7 + 100720.10108678674*x^8 - 38412.45048939981*x^9 + 
   7784.544533493065*x^10 + (1 - x)^3*(-894982.6522923087*Log[1 - x] - 
     1.9853236025770968*^6*Log[1 - x]^2 - 177342.81770161988*Log[1 - x]^3 - 
     93384.71347172899*Log[1 - x]^4 - 4605.2803257442565*Log[1 - x]^5 - 
     908.4184294492948*Log[1 - x]^6) + 
   (1 - x)*(-465443.67639200855*Log[1 - x] - 55.900815580555125*
      Log[1 - x]^2 + 7303.748281614868*Log[1 - x]^3 + 
     834.2189366852613*Log[1 - x]^4 + 37.2348056190016*Log[1 - x]^5 + 
     0.6582209155773863*Log[1 - x]^6) + 
   (1 - x)^2*(1.3604263286843174*^6*Log[1 - x] + 1.9853795033926773*^6*
      Log[1 - x]^2 + 170039.06942000502*Log[1 - x]^3 + 
     92550.49453504373*Log[1 - x]^4 + 4568.045520125255*Log[1 - x]^5 + 
     907.7602085337173*Log[1 - x]^6) + 
   x^3*(-5.774416845253081*^6 - 967901.2864264344*Log[x] - 
     524980.3704940764*Log[x]^2 - 109864.9443761726*Log[x]^3 - 
     23652.624330235627*Log[x]^4 - 1934.8410620053876*Log[x]^5 - 
     174.0945791433898*Log[x]^6) + 
   x*(-139650.01288666186 - 8468.409097735244*Log[x] + 
     3905.376630935445*Log[x]^2 + 1268.1996710381713*Log[x]^3 + 
     125.13710463870608*Log[x]^4 - 5.676413706065233*Log[x]^5 - 
     1.0020934700880457*Log[x]^6) + 
   x^2*(1.908849079030854*^6 + 976369.6955241696*Log[x] + 
     521074.99386314093*Log[x]^2 + 108596.74470513444*Log[x]^3 + 
     23527.48722559692*Log[x]^4 + 1940.5174757114528*Log[x]^5 + 
     175.09667261347786*Log[x]^6)) + 
 flag[NLP]*(color[cf*nf^3]*(-832/81 + 64/(27*x) - (1888*Log[x])/81 - 
     (1168*Log[x]^2)/81 - (232*Log[x]^3)/81 - (4*Log[x]^4)/27 - 
     (3136*zeta[2])/81 - (928*Log[x]*zeta[2])/27 - (32*Log[x]^2*zeta[2])/9 - 
     (128*zeta[3])/9 - (128*zeta[3])/(9*x) - (128*Log[x]*zeta[3])/9 - 
     (160*zeta[4])/9) + color[cf^2*nf^2]*(43195/81 - 4127560/(2187*x) - 
     (75598*Log[x])/81 - (210176*Log[x])/(729*x) + (104432*Log[x]^2)/81 + 
     (8524*Log[x]^3)/81 + (1904*Log[x]^4)/27 + (32*Log[x]^5)/15 + 
     (4*Log[x]^6)/9 - (79168*zeta[2])/81 + (2944*zeta[2])/(9*x) - 
     (6184*Log[x]*zeta[2])/81 + (5888*Log[x]*zeta[2])/(81*x) - 
     (5840*Log[x]^2*zeta[2])/27 - (112*Log[x]^3*zeta[2])/27 - 
     (5056*zeta[3])/27 + (1792*zeta[3])/(9*x) + (4768*Log[x]*zeta[3])/27 - 
     (256*Log[x]*zeta[3])/(9*x) - (640*Log[x]^2*zeta[3])/9 - 
     (1024*zeta[2]*zeta[3])/9 - (1208*zeta[4])/27 - (256*zeta[4])/(3*x) - 
     (7672*Log[x]*zeta[4])/9 - (3488*zeta[5])/9) + 
   color[ca*cf*nf^2]*(-15964/81 + 1453406/(2187*x) + (9424*Log[x])/9 + 
     (92800*Log[x])/(729*x) - (1196*Log[x]^2)/9 + (160*Log[x]^3)/3 - 
     12*Log[x]^4 + (84160*zeta[2])/81 - (1928*zeta[2])/(9*x) + 
     (23936*Log[x]*zeta[2])/81 - (2944*Log[x]*zeta[2])/(81*x) + 
     (352*Log[x]^2*zeta[2])/27 - (304*Log[x]^3*zeta[2])/27 - 
     (9728*zeta[3])/81 - (320*zeta[3])/(9*x) - (19136*Log[x]*zeta[3])/27 + 
     (128*Log[x]*zeta[3])/(3*x) + (368*Log[x]^2*zeta[3])/9 - 
     (736*zeta[2]*zeta[3])/9 - (9328*zeta[4])/27 + (4384*zeta[4])/(27*x) + 
     (2848*Log[x]*zeta[4])/9 + 32*zeta[5]) + color[(d4FF*nf)/nc]*
    ((100672*zeta[2])/3 + 10752*Log[x]*zeta[2] + 3456*Log[x]^2*zeta[2] - 
     128*Log[x]^3*zeta[2] + 64*Log[x]^4*zeta[2] + (3904*zeta[3])/3 - 
     1792*zeta[2]*zeta[3] - (2048*zeta[2]*zeta[3])/x - 
     12288*Log[x]*zeta[2]*zeta[3] - 27776*zeta[4] - 3840*Log[x]^2*zeta[4] - 
     (8320*zeta[5])/3 - (48016*zeta[6])/3) + color[ca^2*cf*nf]*
    (-1053706/81 + 45387703/(2187*x) + (407008*Log[x])/81 + 
     (2015440*Log[x])/(729*x) - (194576*Log[x]^2)/81 + 
     (10496*Log[x]^2)/(243*x) + (36454*Log[x]^3)/81 - (1709*Log[x]^4)/27 + 
     (272*Log[x]^5)/45 - (8*Log[x]^6)/9 - (43444*zeta[2])/27 - 
     (796624*zeta[2])/(243*x) + (84592*Log[x]*zeta[2])/81 - 
     (4576*Log[x]*zeta[2])/(9*x) + (17192*Log[x]^2*zeta[2])/27 + 
     (5368*Log[x]^3*zeta[2])/27 + (34*Log[x]^4*zeta[2])/9 + 
     (669380*zeta[3])/81 - (26512*zeta[3])/(9*x) + (33344*Log[x]*zeta[3])/
      27 - (1024*Log[x]*zeta[3])/(9*x) + (9448*Log[x]^2*zeta[3])/9 + 
     (256*Log[x]^2*zeta[3])/(3*x) - (2816*Log[x]^3*zeta[3])/9 + 
     (9760*zeta[2]*zeta[3])/9 + (512*zeta[2]*zeta[3])/(3*x) - 
     (2128*Log[x]*zeta[2]*zeta[3])/3 - (4940*zeta[3]^2)/3 + 
     (59716*zeta[4])/27 - (32992*zeta[4])/(9*x) + (15116*Log[x]*zeta[4])/9 - 
     (1504*Log[x]*zeta[4])/(9*x) - (2902*Log[x]^2*zeta[4])/3 + 
     (6640*zeta[5])/9 - (17504*zeta[5])/(9*x) - 4304*Log[x]*zeta[5] - 
     (48848*zeta[6])/9) + color[ca*cf^2*nf]*(1419055/162 - 842548/(243*x) - 
     (623345*Log[x])/81 - (13688*Log[x])/(27*x) - (32024*Log[x]^2)/81 - 
     (74506*Log[x]^3)/81 + (541*Log[x]^4)/27 - (428*Log[x]^5)/45 + 
     (8*Log[x]^6)/9 - (86636*zeta[2])/81 + (78736*zeta[2])/(243*x) + 
     (156532*Log[x]*zeta[2])/81 - (22828*Log[x]^2*zeta[2])/27 + 
     (1696*Log[x]^3*zeta[2])/27 - (136*Log[x]^4*zeta[2])/3 - 
     (242744*zeta[3])/27 + (57520*zeta[3])/(81*x) - 
     (22288*Log[x]*zeta[3])/27 + (2432*Log[x]*zeta[3])/(9*x) - 
     (11120*Log[x]^2*zeta[3])/9 + (608*Log[x]^3*zeta[3])/3 - 
     (20192*zeta[2]*zeta[3])/9 - (4480*zeta[2]*zeta[3])/(9*x) - 
     (3712*Log[x]*zeta[2]*zeta[3])/3 + (3760*zeta[3]^2)/3 + 
     (95570*zeta[4])/27 + (7280*zeta[4])/(9*x) - (5312*Log[x]*zeta[4])/9 + 
     (128*Log[x]*zeta[4])/x + 544*Log[x]^2*zeta[4] + (6152*zeta[5])/9 + 
     (12544*zeta[5])/(9*x) + (5776*Log[x]*zeta[5])/3 - (2212*zeta[6])/3) + 
   color[cf^3*nf]*(-385/2 + 34184/(27*x) + (8791*Log[x])/3 - 
     (199*Log[x]^2)/3 + (2354*Log[x]^3)/9 - (173*Log[x]^4)/3 + 
     (128*Log[x]^5)/45 - (2*Log[x]^6)/3 + 3532*zeta[2] - 
     (2480*zeta[2])/(3*x) - 212*Log[x]*zeta[2] + (4996*Log[x]^2*zeta[2])/3 - 
     8*Log[x]^3*zeta[2] + (524*Log[x]^4*zeta[2])/9 + (11384*zeta[3])/3 - 
     (7040*zeta[3])/(27*x) + (6080*Log[x]*zeta[3])/3 + 528*Log[x]^2*zeta[3] + 
     (992*Log[x]^3*zeta[3])/9 + 1344*zeta[2]*zeta[3] + 
     (3584*zeta[2]*zeta[3])/(9*x) + (704*Log[x]*zeta[2]*zeta[3])/3 - 
     (2192*zeta[3]^2)/3 - 5086*zeta[4] + (4064*zeta[4])/(9*x) + 
     676*Log[x]*zeta[4] - (3260*Log[x]^2*zeta[4])/3 - (2704*zeta[5])/3 - 
     (1792*zeta[5])/(3*x) + (896*Log[x]*zeta[5])/3 + (4594*zeta[6])/3))


==> anc/README.md <==
Ancillary files for "The four-loop quark-to-quark splitting function in QCD"
------------------------------------------------------------------------

Authors: Thomas Gehrmann, Andreas von Manteuffel, Vasily Sotnikov, and Tong-Zhi Yang


# File descriptions:

- `Gqq3PS.m` contains the four-loop pure singlet anomalous dimension `gamma_ps^(3)`.

- `Pqq3PS.m` contains the four-loop pure singlet splitting function `P_ps^(3)`.

- `Pqq3PSXto0.m` provides the result for the four-loop pure singlet splitting function in the x to 0 limit up to next-to-leading power.

- `Pqq3PS_Fit.m` contains the high-quality parametrization of the four-loop pure singlet splitting function `P_ps^(3)`.
  In this file, the label `flag[NLP]` separates the small-x contribution to next-to-leading power which is given in exact analytic form from the finite remainder. The fitting is then performed on the remainder obtained by subtracting this contribution from the full result.


# Color structures:

The files above contain results decomposed into 7 color structures:
```
color[ca^2*cf*nf], color[ca*cf^2*nf], color[cf^3*nf], color[(d4FF*nf)/nc], color[ca*cf*nf^2], color[cf^2*nf^2], color[cf*nf^3]
```
where for SU(3):

  cf      = (nc^2-1)/(2*nc)                            = 4/3
  ca      = nc                                         = 3
  d4FF/nc = (nc^2-1)*(nc^4-6*nc^2+18)/(96*nc^3)        = 5/36

and nf denotes the number of massless quark flavors.

------------------------------------------------------------------------

# Notation:
- zeta[n]         : Riemann zeta values;
- HPL[{...}, x]     : harmonic polylogarithms (HPLs);
- S[..., n]       : harmonic sums.

